On the Coulomb and Higgs branch formulae for multi-centered black holes and quiver invariants

In previous work we have shown that the equivariant index of multi-centered N=2 black holes localizes on collinear configurations along a fixed axis. Here we provide a general algorithm for enumerating such collinear configurations and computing their contribution to the index. We apply this machinery to the case of black holes described by quiver quantum mechanics, and give a systematic prescription -- the Coulomb branch formula -- for computing the cohomology of the moduli space of quiver representations. For quivers without oriented loops, the Coulomb branch formula is shown to agree with the Higgs branch formula based on Reineke's result for stack invariants, even when the dimension vector is not primitive. For quivers with oriented loops, the Coulomb branch formula parametrizes the Poincar\'e polynomial of the quiver moduli space in terms of single-centered (or pure-Higgs) BPS invariants, which are conjecturally independent of the stability condition (i.e. the choice of Fayet-Iliopoulos parameters) and angular-momentum free. To facilitate further investigation we provide a Mathematica package "CoulombHiggs.m" implementing the Coulomb and Higgs branch formulae.

==> CoulombHiggs.m <==
(* ::Package:: *)

(*********************************************************************
 *
 *  CoulombHiggs.m 2.0                 
 *                                                          
 *  Copyright J. Manschot, B. Pioline and A. Sen, Sep 2013
 *
 *  Distributed under the terms of the GNU General Public License 
 *
 * Release notes for 2.0: 
 * - Removed argument y from CoulombBranchFormula, CoulombBranchFormulaFromH, 
 *   HiggsBranchFormula
 * - New recursion scheme for computing CoulombF, old one can be used by setting 
 *   $QuiverRecursion=1
 * - CoulombBranchFormula now computes the Dolbeault polynomial, as a function of the 
 *   single centered degeneracies OmS[gam,y,t]; This is done by using SwapFugacity in 
 *   the last step. The y argument is dropped by using DropFugacity.
 * - The assumption that basis vectors have OmS=1 (and multiples thereof have OmS=0) can
 *   be relaxed by setting $QuiverOmSbasis=0; 
 * - New routines MutateRight, MutateRightOmS, OmSToOmS2, etc for mutations have been introduced. Generalized mutations are 
 *   by setting $QuiverMutationMult>1
 * - CyclicQuiverOmS[Avec_,t_] computes the single-centered invariant associated to a 
 *   cyclic Abelian quiver with arrows Mat[i,i+1]=Avec[i]
 * - GrassmannianPoincare[k,n,y] gives the Poincare polynomial of the Grassmannian G(k,n)
 *
 *********************************************************************)
Print["CoulombHiggs v 2.0 - A package for evaluating quiver invariants using the Coulomb and Higgs branch formulae."];


BeginPackage["CoulombHiggs`"]

(** symbols **)

y::usage = "Angular momentum fugacity, conjugate to sum of Dolbeault degrees";

t::usage = "fugacity, conjugate to difference of Dolbeault degrees";

Om::usage = "Om[gam_,y_] denotes the integer valued BPS index";

Omb::usage = "Omb[gam_,y_] denotes the rational BPS index";

OmT::usage = "OmT[gam_,y_] denotes the total single centered degeneracy with charge gam";

OmS::usage = "OmS[gam_,y_,t_] denote the single centered degeneracy with charge gam. 
OmS[gam_,y_]=OmS[gam,y,1] is supposed to be y-independent, but the y-dependence must be retained till the end of the computation";

OmS2::usage = "OmS2[gam_,y_,t_] denote the single centered degeneracy with charge gam for 
mutated quiver ";

HiggsG::usage = "HiggsG[gam_,y_] denotes the (unevaluated) stack invariant G_Higgs(gamma,y)";

Higgsg::usage = "Higgsg[gam_,y_] denotes the (unevaluated) Abelian stack invariant g_Higgs(gamma,y)";

Coulombg::usage = "Coulombg[Li_,y_] denotes the Coulomb index of n centers with charges Li";

CoulombH::usage = "CoulombH[Li_,Nvec_,y_] denotes the H-factor appearing in the formula for OmT[alpha_i] in terms of the single center degeneracies OmS[alpha_i,y]";

(** environment variables variables **)

$QuiverPerturb1::usage = "Inverse size of beta1 perturbation, default =1000";

$QuiverPerturb2::usage = "Inverse size of beta2 perturbation, default =100000";

$QuiverPrecision::usage = "Precision to decide vanishing, default=0";

$QuiverNoLoop::usage = "Default=False, set to True if quiver can be assumed to have no scaling solutions";

$QuiverTestLoop::usage = "Default=True, set to False to disable removal of CoulombH and OmS associated to non-scaling subquivers. Irrelevant if $QuiverNoLoop=True";

$QuiverVerbose::usage = "Default=True, set to False to skip data consistency tests and messages";

$QuiverMultiplier::usage = "Overall multiplier of DSZ matrix, default=1";

$QuiverDisplayCoulombH::usage = "Default=False, set to True in order that CoulombBranchFormula returns both Poincare polynomial and replacement rules for CoulombH";

$QuiverRecursion::usage = "Default=1, set to 0 to use the old recursion scheme for CoulombF";

$QuiverOmSbasis::usage = "Default=1, set to 0 to relax the assumption that OmS=1 for basis vectors, OmS=0 for multiples thereof";

$QuiverMutationMult::usage = "Default=1, set to M>1 for generalized quiver mutations";
 
(** Coulomb index computations **)

CoulombF::usage = "CoulombF[Mat_, Cvec_] returns the index of collinear solutions with DSZ products Mat, FI terms Cvec and trivial ordering.";

CoulombG::usage = "CoulombG[Mat_] returns the index of scaling collinear solutions with DSZ products Mat and trivial ordering. The total angular momentum Sum[Mat[i,j],j>i] must vanish";

CoulombIndex::usage = "CoulombIndex[Mat_,PMat_,Cvec_,y_] returns the Coulomb index for n centers with DSZ products Mat, perturbed to PMat to lift accidental degeneracies, FI terms Cvec, angular momentum fugacity y";

CoulombIndexNum::usage = "CoulombIndexNum[Mat_,PMat_,Cvec_,y_] returns the Coulomb index for n centers with DSZ products Mat, perturbed to PMat to lift accidental degeneracies,  FI terms Cvec, angular momentum fugacity y, computed numerically. Not for more than 6 centers.";

CoulombTestOrdering::usage = "CoulombTestOrdering[Mat_,Cvec_,Li_] looks numerically for collinear solutions of Coulomb problem with DSZ matrix Mat, FI terms Cvec, and ordering Li (a permutation of Range[Length[Mat]]). Not for more than 5 centers.";

CoulombFNum::usage = "CoulombFNum[Mat_,Cvec_] computes numerically the index F of collinear solutions,assuming DSZ matrix Mat and FI terms Cvec. Not for more than 5 centers.";

CoulombGNum::usage = "CoulombGNum[Mat_] computes numerically the index G of scaling collinear solutions,assuming DSZ matrix Mat. The total angular momentum Sum[Mat[i,j],j>i] must vanish. Not for more than 6 centers.";

EvalCoulombIndex::usage="EvalCoulombIndex[Mat_,PMat_,Cvec_,f_] evaluates the Coulomb indices Coulombg[{alpha_i}] appearing in g using DSZ matrix Mat, deformed to PMat, rescaled by $QuiverMultiplicity, and FI terms Cvec";

EvalCoulombIndexNum::usage="EvalCoulombIndex[Mat_,PMat_,Cvec_,f_] evaluates the Coulomb indices Coulombg[{alpha_i}] appearing in g using DSZ matrix Mat, deformed to PMat, rescaled by $QuiverMultiplicity, and FI terms Cvec, using numerical search";

(** Coulomb branch formula **)

CoulombBranchFormula::usage = "CoulombBranchFormula[Mat_,Cvec_,Nvec_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the single center degeneracies OmS[alpha_i,t] using the Coulomb branch formula, computing all CoulombH factors recursively using the minimal modification hypothesis. Also provides list of CoulombH factors if $QuiverDisplayCoulombH is set to True";

CoulombBranchFormulaNew::usage = "CoulombBranchFormulaNew[Mat_,Cvec_,Nvec_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the single center degeneracies OmS[alpha_i,t] using the new Coulomb branch formula, computing all CoulombH factors recursively using the minimal modification hypothesis. Also provides list of CoulombH factors if $QuiverDisplayCoulombH is set to True";

CoulombBranchFormulaFromH::usage = "CoulombBranchFormulaFromH[Mat_,Cvec_,Nvec_,R_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the single center degeneracies OmS[alpha_i,y] using the Coulomb branch formula, using CoulombH factors provided in replacement rule R";

QuiverPoincarePolynomial::usage = "QuiverPoincarePolynomial[gam_,y_] expresses the Dolbeault polynomial of a quiver with dimension vector gam in terms of the total single center degeneracies OmT[alpha_i,y] and Coulomb indices Coulombg[{alpha_i},y]. If gam is primitive, QuiverPoincarePolynomial[gam] coincides with QuiverPoincarePolynomialRat[gam_].";

QuiverPoincarePolynomialRat::usage = "QuiverPoincarePolynomialRat[gam_,y_] expresses the rational Dolbeault polynomial of a quiver with dimension vector gam in terms of the total single center degeneracies OmT[alpha_i,y] and Coulomb indices Coulombg[{alpha_i},y]";

QuiverPoincarePolynomialExpand::usage ="QuiverPoincarePolynomialExpand[Mat_,PMat_,Cvec_,Nvec_,Q_]evaluates the Coulomb indices Coulombg[{alpha_i}] and expresses the total single center degeneracies OmT[alpha_i,y] in terms of the single center degeneracies OmS[alpha_i,y] and the CoulombH factors inside the Poincare polynomial Q";

ListCoulombH::usage = "ListCoulombH[Nvec_,Q_] returns a pair {ListH,ListC} where ListH is a list of CoulombH factors possibly appearing in the Poincare polynomial Q of a quiver with dimension vector  Nvec, and ListC is the list of coefficients which multiply the monomials in OmS[alpha_i,y] canonically associated to the CoulombH factors in Q. ";

SolveCoulombH::usage = "SolveCoulombH[ListH_,ListC_,soH_] returns a list of replacement rules for the CoulombH factors in ListH, applying the minimal modification hypothesis to the corresponding coefficient in ListC. The last argument soH is a replacement rule for CoulombH factors associated to subquivers. ";

(** Higgs branch formula **)

HiggsBranchFormula::usage = "HiggsBranchFormula[Mat_,Cvec_,Nvec_] computes the Poincare polynomial of a quiver with DSZ matrix Mat, FI parameters Cvec, dimension vector Nvec using Reineke's formula. Accurate only for quivers without closed loops.";

StackInvariant::usage = "StackInvariant[Mat_,Cvec_,Nvec_,y_] gives the stack invariant of a quiver with DSZ matrix Mat, dimension vector Nvec and FI parameters Cvec computed using Reineke's formula";

AbelianStackInvariant::usage = "AbelianStackInvariant[Mat_,Cvec_,y_] gives the Abelian stack invariant of a quiver with DSZ matrix Mat and FI parameters Cvec computed using Reineke's formula";

QFact::usage = "QFact[Nvec_,y_] represents the unevaluated q-deformed Factorial";

QDeformedFactorial::usage = "QDeformedFactorial[n_,y_] gives the q-deformed factorial";

EvalQFact::usage = "EvalQFact[f_] replaces QFact[n_,y_] with QDeformedFactorial[n,y] everywhere in f";

(* mutations *)

MutateRight::usage = "MutateRight[{Mat_,Cvec_,Nvec_},k_] mutates the quiver with respect to node k";

MutateLeft::usage = "MutateLeft[{Mat_,Cvec_,Nvec_},k_] mutates the quiver with respect to node k";

MutateList::usage = "MutateList[{Mat_,Cvec_,Nvec_},klist_] mutates the quiver with respect to nodes in klist";

OmSToOmS2::usage = "OmSToOmS2[f_] replaces OmS[gam,...] by OmS2[gam,...] everywhere in f";

MutateRightOmS::usage = "MutateRightOmS[Mat_,k_,f_] replaces every OmS[gam] by OmS2[gam'] where gam'=gam+max(0,<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

MutateRightOmS2::usage = "MutateRightOmS2[Mat_,k_,f_] replaces every OmS2[gam] by OmS[gam'] where gam'=gam+max(0,<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

MutateLeftOmS::usage = "MutateLeftOmS[Mat_,k_,f_] replaces every OmS[gam] by OmS2[gam'] where gam'=gam+max(0,-<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

MutateLeftOmS2::usage = "MutateLeftOmS2[Mat_,k_,f_] replaces every OmS2[gam] by OmS[gam'] where gam'=gam+max(0,-<gam,gam_k>) gam_k, except when gam is collinear with gam_k";

DropOmSNeg::usage = "DropOmSNeg[f_] replaces every OmS[gam] and OmS2[gam] by zero any time gam contains a negative entry";



(** Utilities **)

SymmetryFactor::usage = "SymmetryFactor[pa_] gives 1/|Aut| where Aut is the subgroup of the permutation group leaving the list pa invariant";

OmTRat::usage = "OmTRat[gam_,y_] gives the rational total invariant. Coincides with OmT[gam_,y_] if gam is primitive";

ListAllPartitions::usage = "ListAllPartitions[gam_] returns the list of unordered partitions of the positive integer vector gam as a sum of positive integer vectors"; 

ListAllPartitionsMult::usage = "ListAllPartitionsMult[gam_] returns the list of unordered partitions of the positive integer vector gam as a sum of positive integer vectors with multiplicities"; 

ListSubQuivers::usage = "ListSubQuivers[Nvec_] gives a list of all dimension vectors less or equal to Nvec";

SimplifyOmSbasis::usage = "SimplifyOmSbasis[f_] replaces OmS[gam,y]->1 when gam is a basis vector";

SimplifyOmSmultbasis::usage = "SimplifyOmSmultbasis[f_] replaces OmS[gam,y]->0 if gam is a non-trivial multiple of a basis vector";

SwapFugacity::usage = "Replaces OmS[Nvec_,y^m_] by OmS[Nvec,y^m,t^m]";

DropFugacity::usage = "Replaces OmS[Nvec_,y_] and OmS[Nvec_,y_,t_] by OmS[Nvec]";

EvalCoulombH3::usage = "EvalCoulombH3[Mat_,f_] evaluates any 3-center CoulombH factor in f.";

TestNoLoop::usage = "TestNoLoop[Mat_,Li_] tests if the quiver made from vectors in list Li is a tree";

TestNoFullLoop::usage = "TestNoFullLoop[Mat_,Li_] tests if the quiver made from vectors in list Li has no loop going through all nodes";

CoulombHNoLoopToZero::usage = "CoulombHNoLoopToZero[Mat_,f_] sets to zero any CoulombH factor in f corresponding to non-scaling subquivers. Returns f is $QuiverTestLoop=False.";

OmTNoLoopToZero::usage = "OmTNoLoopToZero[Mat_,f_]sets to zero any OmT in f corresponding to non-scaling subquivers (except basis vectors). Returns f is $QuiverTestLoop=False.";

OmSNoLoopToZero::usage = "OmSNoLoopToZero[Mat_,f_]sets to zero any OmS in f corresponding to non-scaling subquivers (except basis vectors). Returns f is $QuiverTestLoop=False.";

OmTToOmS::usage="OmTToOmS[f_] expands any OmT in f into sums of products of CoulombH and OmS factors";

SubDSZ::usage = "SubDSZ[Mat_,Li_] gives the DSZ matrix of the subquiver made of vectors in list Li";

MinimalModif::usage = "MinimalModif[f_] returns the symmetric Laurent polynomial which coincides with the Laurent expansion expansion of the symmetric rational function f at y=0, up to strictly positive powers of y. Here symmetric means invariant under y->1/y.";

OmToOmb::usage = "OmToOmb[f_] expresses any Om[gam,y] in f in terms of Omb[gam,y]";

OmbToOm::usage = "OmbToOm[f_] expresses any Omb[gam,y] in f in terms of Om[gam,y]";

StackInvariantToOmb::usage = "StackInvariantToOmb[gam_,y_] expresses the stack invariant GHiggs[gam,y] in terms of sums of products of Omb; Coincides with Omb[gam,y] if charge vector is primitive";

HiggsGToOmb::usage = "HiggsGToOmb[f_] expresses any HiggsG[gam,y] in f in terms of Omb[gam,y]";

OmbToHiggsG::usage = "OmbToHiggsG[f_] expresses any Omb[gam,y] in f in terms of HiggsG[gam,y]";

EvalHiggsg::usage = "EvalHiggsg[Mat_,Cvec_,f_] evaluates any Higgsg[Li,y] appearing in f using Reineke's formula for Abelian quivers";

EvalHiggsG::usage = "EvalgHiggsG[Mat_,Cvec_,f_] evaluates any HiggsG[gam,y] appearing in f using Reineke's formula";

CoulombHSubQuivers::usage = "CoulombHSubQuivers[Mat_,PMat_,Nvec_,y_] computes all CoulombH factors for dimension vector strictly less than Nvec";

RandomCvec::usage = "RandomCvec[gam_] generates a random set of FI parameters between -1 and 1";

UnitStepWarn::usage = "UnitStepWarn[x_] gives 1 for x>0, 0 for x<0, and produces a warning for x=0";

AttractorFI::usage = "AttractorFI[Mat_] gives the list of net number of arrows at each node";

QuiverPlot::usage = "QuiverPlot[Mat_] displays the quiver with DSZ matrix Mat";

HirzebruchR::usage = "HirzebruchR[J_,v_] is the function R_v(J) entering in the Hirzebruch-Riemann-Roch formula";

GrassmannianPoincare::usage = "GrassmannianPoincare[k_,n_,y_] gives the Poincar\[EAcute] polynomial of the Grassmannian G(k,n)";

CyclicQuiverOmS::usage = "CyclicQuiverOmS[Vec_,t_] gives the single-centered degeneracy associated to a cyclic quiver with Vec arrows (assuming Vec[[i]]>0)";



Begin["`Private`"]


(* ::Section:: *)
(*Recursive formulae for the n-center Coulomb index *)


$QuiverPerturb1=1000;
$QuiverPerturb2=10^10; 
$QuiverPrecision=0;
$QuiverNoLoop=False;
$QuiverTestLoop=True;
$QuiverVerbose=True;
$QuiverMultiplier=1;
$QuiverDisplayCoulombH=False;
$QuiverRecursion=1;
$QuiverOmSbasis=1;
$QuiverMutationMult=1;

(* compute incidence matrix and FI terms for collapsed configuration *)
MatRedC[Mat_,Cvec_,li_]:=Module[{li2=Select[li,Length[#]>0&]},
	{Table[Sum[Mat[[li2[[i,k]],li2[[j,l]]]],{k,Length[li2[[i]]]},{l,Length[li2[[j]]]}],
		{i,Length[li2]},{j,Length[li2]}],
	 Table[Sum[Cvec[[li2[[i,k]]]],{k,Length[li2[[i]]]}],{i,Length[li2]}]
}];

MatRed[Mat_,li_]:=Module[{li2=Select[li,Length[#]>0&]},
	Table[Sum[Mat[[li2[[i,k]],li2[[j,l]]]],{k,Length[li2[[i]]]},{l,Length[li2[[j]]]}],
	{i,Length[li2]},{j,Length[li2]}]];

(* lambda deformation for computing F *)
Matlambda[Mat_,l_]:=Table[If[Abs[i-j]>1,l Mat[[i,j]],Mat[[i,j]]],{i,Length[Mat]},{j,Length[Mat]}];

(* mu deformation for computing G *)
Matmu[Mat_,mu_]:=Table[
   Which[
  i==Length[Mat],mu Mat[[i,j]],
  j==Length[Mat], mu Mat[[i,j]],
  (i==Length[Mat]-3)&&(j==Length[Mat]-1),
      Mat[[i,j]]+(1-mu) Sum[Mat[[k,Length[Mat]]],{k,Length[Mat]-1}],
  (i==Length[Mat]-1)&&(j==Length[Mat]-3),
      Mat[[i,j]]-(1-mu) Sum[Mat[[k,Length[Mat]]],{k,Length[Mat]-1}],
  True, Mat[[i,j]]],{i,Length[Mat]},{j,Length[Mat]}];
 
(* lambda for computing F new *)
 la[Mat_, k_] := (-Sum[
                       Sum[Mat[[s, j]], {j, s + 1, Length[Mat]-1}], {s, k + 1,
                           Length[Mat] - 2}]/
                  Sum[Mat[[s, Length[Mat]]], {s, k + 1,
    Length[Mat] -1}]);

 (* new FI for computing F new *)
 CNewF[Cvec_, k_] := Flatten[{Take[Cvec, {1, k}], Sum[Cvec[[i]], {i, k+1, Length[Cvec]}]}];
 
 (* deformed DSZ matrix for F for computing F new *)
 MNewF[Mat_, k_] :=
 Flatten[{Table[Flatten[{Take[Mat, {i, i}, {1, k}],
    Sum[Mat[[i, j]], {j, k + 1, Length[Mat] - 1}] +
    Mat[[i, Length[Mat]]] la[Mat,k] }], {i, 1, k}],
    {Flatten[{Table[-(Sum[Mat[[i, j]], {j, k + 1, Length[Mat] - 1}]
                      + Mat[[i, Length[Mat]]] la[Mat,k]), {i,1,k}], 0}]}}, 1];
 
(* deformed DSZ matrix for G for computing F new *)
 
 MNewG[Mat_, k_] :=
 Flatten[{Table[Flatten[{Take[Mat, {i, i}, {k+1, Length[Mat]-1}],
    la[Mat,k] Mat[[i, Length[Mat]]]}], {i, k+1, Length[Mat]-1}],
    {Flatten[{Table[-(la[Mat,k] Mat[[i, Length[Mat]]]), {i,k+1, Length[Mat]-1}], 0}]}}, 1];
 
 
 

UnitStepWarn[x_]:=Which[x>0,1,x<0,0,x==0,Print["UnitStepWarn: argument vanishes, returns 1/2"];1/2]; 

CoulombIndex[Mat_,PMat_,Cvec_,y_]:=Module[{m,ListPerm,i,j,k,RMat,RCvec},
	m=Length[Cvec];
	If[$QuiverVerbose,
		If[Max[Flatten[PMat-Mat]]>1/2,Print["CoulombIndex: PMat is not close to Mat !"]];
        If[Abs[Plus@@Cvec]>$QuiverPrecision,Print["CoulombIndex: CVec does not sum to zero !"]];
	];
	ListPerm=Permutations[Range[m]];
    Do[ If[Abs[Sum[Cvec[[ListPerm[[j,i]]]],{i,k}]]<=$QuiverPrecision, 
           If[Abs[Sum[Mat[[ListPerm[[j,i1]],ListPerm[[j,i2]]]],
                {i1,k},{i2,k+1,m}]]>$QuiverPrecision,
               Print["CoulombIndex: FI sit on wall of marginal stability"];Break[]];
          ],{k,1,IntegerPart[m/2]},{j,Length[ListPerm]}
    ];
	(* RMat is a further eps_ 2 perturbation *)
	RMat=Table[Random[Integer,{1,100000}],{i,m},{j,m}];
	RMat=1/100000/$QuiverPerturb2 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,m},{j,m}];
	RCvec=1/1000/$QuiverPerturb2 Table[Random[Integer,{1,1000}],{i,m}];
	RCvec[[m]]=-Sum[RCvec[[i]],{i,m-1}];
	(y-1/y)^(1-m) (-1)^(Sum[$QuiverMultiplier Mat[[i,j]],{i,Length[Cvec]},{j,i+1,m}]+m-1)
	   Sum[y^($QuiverMultiplier Sum[Mat[[ListPerm[[k,i]],ListPerm[[k,j]]]],{i,m},{j,i+1,m}])
		CoulombF[Table[PMat[[ListPerm[[k,i]],ListPerm[[k,j]]]]+
					   RMat[[ListPerm[[k,i]],ListPerm[[k,j]]]],{i,m},{j,m}],
                 Table[Cvec[[ListPerm[[k,i]]]]+RCvec[[ListPerm[[k,i]]]],{i,m}]],
       {k,Length[ListPerm]}]
];

(* induction rule for F *)
CoulombF[Mat_,Cvec_]:= Which[
$QuiverRecursion==0,
Module[{m=Length[Mat]},
  If[$QuiverVerbose,
    If[Length[Cvec]!=m,Print["CoulombF: Length of DSZ matrix and FI vector do not match !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombF: DSZ matrix is not antisymmetric !"]];
    If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["CoulombF: FI terms do not sum up to zero !"]];
    If[Min[Table[If[l-k+1<Length[Cvec],Abs[Sum[Cvec[[i]],{i,k,l}]],1],
			{k,1,m},{l,k,m}]]<=$QuiverPrecision,
		Print["CoulombF: FI sit on wall of marginal stability"]];
    If[Min[Table[Abs[Mat[[i,i+1]]],{i,m-1}]]<=$QuiverPrecision,
		Print["CoulombF: Some alpha(i,i+1) vanishes !"]];
    If[Min[Table[Min[Abs[Sum[Mat[[i,i+1]],{i,k,l-1}]],Abs[Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]],
			{k,1,m},{l,k+1,m}]]<=$QuiverPrecision,
		Print["CoulombF: Unstable starting point"]];
  ];
  Which[
	Length[Mat]>1,
		Product[UnitStepWarn[Mat[[i,i+1]]Sum[Cvec[[j]],{j,1,i}]]
			(-1)^(UnitStepWarn[-Mat[[i,i+1]]]),{i,m-1}]
		+If[$QuiverNoLoop,0, 
           Sum[
			If[Sum[Mat[[i,j]],{i,k,l-2},{j,i+2,l}]!=0,
			Module[{lambda=-Sum[Mat[[i,i+1]],{i,k,l-1}]/Sum[Mat[[i,j]],{i,k,l-2},{j,i+2,l}]},
			    Apply[CoulombF,MatRedC[Matlambda[Mat,lambda],Cvec,
                    Flatten[{Table[{i},{i,k-1}],{Table[i,{i,k,l}]},Table[{i},{i,l+1,m}]},1]]] 
				CoulombG[Take[Matlambda[Mat,lambda],{k,l},{k,l}]]
				UnitStepWarn[-Sum[Mat[[i,i+1]],{i,k,l-1}]Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]
				(-1)^(1+UnitStepWarn[Sum[Mat[[i,j]],{i,k,l-2},{j,i+2,l}]])],0]
		     ,{k,1,m-1},{l,k+2,m}]
		 ],
	Length[Mat]==1,1
]],
$QuiverRecursion==1,
        Module[{m=Length[Mat]},
    If[$QuiverVerbose,
    If[Length[Cvec]!=m,Print["CoulombF: Length of DSZ matrix and FI vector do not match !"]];
       If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
        Print["CoulombF: DSZ matrix is not antisymmetric !"]];
     If[Abs[Plus@@Cvec]>$QuiverPrecision,
    Print["CoulombF: FI terms do not sum up to zero !"]];
    If[Min[Table[If[l-k+1<Length[Cvec],Abs[Sum[Cvec[[i]],{i,k,l}]],1],
            {k,1,m},{l,k,m}]]<=$QuiverPrecision,
    Print["CoulombF: FI sit on wall of marginal stability"]];
    If[Min[Table[Abs[Sum[Mat[[i,m]],{i,k,m-1}]],
            {k,1,m-1}]]<=$QuiverPrecision,
    Print["CoulombF: Unstable starting point"]]
    If[Min[Table[Min[Abs[Sum[Mat[[i,i+1]],{i,k,l-1}]],Abs[Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]],
        {k,1,m},{l,k+1,m}]]<=$QuiverPrecision,
  Print["CoulombF: Unstable starting point"]];
                                       ];
    Which[
    Length[Mat]>1,
    UnitStepWarn[-Mat[[m-1,m]] Cvec[[m]]]
    (-1)^(UnitStepWarn[-Mat[[m-1,m]]])
    CoulombF[Take[Mat, {1, m-1}, {1, m-1}], Flatten[{Take[Cvec, {1,m-2}],
            Cvec[[m-1]]+ Cvec[[m]]}]]
        +If[$QuiverNoLoop,0,
        Sum[CoulombF[MNewF[Mat,k], CNewF[Cvec,k]] CoulombG[MNewG[Mat,k]]
        UnitStepWarn[-Sum[Sum[Mat[[i,j]],{j, i+1,m}], {i,k+1,m-1}]     
        Sum[Sum[Mat[[i,j]],{j, i+1,m-1}], {i,k+1,m-2}] ]
    (-1)^(UnitStepWarn[- Sum[Mat[[i,m]], {i,k+1,m-1}]]), {k, 0, m-3}]
 ],
        Length[Mat]==1,1
]]];

(* induction rule for G *)
CoulombG[Mat_]:=Module[{m=Length[Mat]},
  If[$QuiverVerbose,
    If[$QuiverNoLoop,Print["CoulombG: should not be called since no loop assumed !"]];
    If[m<2, Print["CoulombG: requires at least 2 centers !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombG: DSZ matrix is not antisymmetric !"]];
    If[(m>2) && (Min[Table[Abs[Mat[[i,j]]],{i,m},{j,i+1,m}]]<=$QuiverPrecision),
		Print["CoulombG: Beware, some alpha(i,j) vanishes !"]];
    If[Abs[Sum[Mat[[i,j]],{i,m},{j,i+1,m}]]>$QuiverPrecision,
		Print["CoulombG: Total angular momentum does not vanish !"]];
  ];
  Which[m>3, Plus@@{
(* value at mu=0 *)
	(-1)^(1+UnitStepWarn[Mat[[m-1,m]]]) UnitStepWarn[-Mat[[m-1,m]] Sum[Mat[[i,m]],{i,m-1}]]
	CoulombG[Take[Matmu[Mat,0],{1,m-1},{1,m-1}]],
(* type 1 contribution: (m-2,m-1,m) form scaling subset *)
	Module[{mu1=-Mat[[m-2,m-1]]/(Mat[[m-2,m]]+Mat[[m-1,m]])},
	CoulombG[MatRed[Matmu[Mat,mu1],Flatten[{Table[{i},{i,m-3}],{Table[i,{i,m-2,m}]}},1]]] 
    CoulombG[Take[Matmu[Mat,mu1],{m-2,m},{m-2,m}]]
    (-1)^(1+UnitStepWarn[Mat[[m-2,m]]+Mat[[m-1,m]]]) 
    UnitStepWarn[-(Mat[[m-2,m-1]]+Mat[[m-1,m]]+Mat[[m-2,m]])Mat[[m-2,m-1]]]],
(* type 2 contribution, k=2: (2,...m-3) form scaling subset *)
	If[m>4, 
      Module[{mu2=(Sum[Mat[[i,j]],{i,2,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])/Mat[[1,m]]},
      UnitStepWarn[-Sum[Mat[[i,j]],{i,2,m-1},{j,i+1,m}]
        (Sum[Mat[[i,j]],{i,2,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])]
      (-1)^(1+UnitStepWarn[-Mat[[1,m]]])
      CoulombG[Take[Matmu[Mat,mu2],{2,m},{2,m}]]]
    ,0],
(* type 2 contributions, k>2 *)
	Sum[Module[{mu2=(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])/Sum[Mat[[i,m]],{i,k-1}]},
      CoulombG[MatRed[Matmu[Mat,mu2],Flatten[{Table[{i},{i,k-1}],{Table[i,{i,k,m}]}},1]]] 
      CoulombG[Take[Matmu[Mat,mu2],{k,m},{k,m}]]
	  (-1)^(1+UnitStepWarn[-Sum[Mat[[i,m]],{i,k-1}]]) 
	  UnitStepWarn[-(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m}])
		(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])]],{k,3,m-3}],
(* type 3 contributions *)
	Sum[Module[{mu3=(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])/Sum[Mat[[i,m]],{i,m-1}]},
      CoulombG[MatRed[Matmu[Mat,mu3],Flatten[{Table[{i},{i,k-1}],{Table[i,{i,k,m-1}]},{{m}}},1]]]
      CoulombG[Take[Matmu[Mat,mu3],{k,m-1},{k,m-1}]]
      (-1)^(1+UnitStepWarn[-Sum[Mat[[i,m]],{i,m-1}]]) 
      UnitStepWarn[-(Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}])
     (Sum[Mat[[i,j]],{i,k,m-1},{j,i+1,m-1}]+Sum[Mat[[i,m]],{i,m-1}])]],{k,2,m-3}]
},
(* initialize recursion for 3 or less centers *)
m==3,UnitStepWarn[Mat[[1,2]]Mat[[2,3]]](-1)^(1+UnitStepWarn[Mat[[1,2]]]),
m==2,1 (* this allows to get type 1, m=4 or type 2, k=2 contributions *) ,
m==1,1 (* this case should never arise *)
]];




(* ::Section:: *)
(*Numerical evaluation of the n-center Coulomb index *)


CoulombTestOrdering[Mat_,Cvec_,Li_]:=Module[{m,CoulombHessian,Eq,soN,
    Listimsol,Listrealsol,Listord,Listcorrectord,z},
	m=Length[Cvec];
    If[$QuiverVerbose,
      If[m>5,Print["CoulombFNum: the number of centers may be too high for NSolve !"]];  
      If[Length[Cvec]!=m,Print["CoulombFNum: Length of DSZ matrix and FI vector do not match !"]];
      If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombFNum: DSZ matrix is not antisymmetric !"]];
      If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["CoulombFNum: FI terms do not sum up to zero !"]];
      If[Min[Table[If[l-k+1<Length[Cvec],Abs[Sum[Cvec[[i]],{i,k,l}]],1],
			{k,1,m},{l,k,m}]]<=$QuiverPrecision,
		Print["CoulombFNum: FI sit on wall of marginal stability"]];
      If[Min[Table[Abs[Mat[[i,i+1]]],{i,m-1}]]<=$QuiverPrecision,
		Print["CoulombFNum: Some alpha(i,i+1) vanishes !"]];
      If[Min[Table[Min[Abs[Sum[Mat[[i,i+1]],{i,k,l-1}]],Abs[Sum[Mat[[i,j]],{i,k,l-1},{j,i+1,l}]]],
			{k,1,m},{l,k+1,m}]]<=$QuiverPrecision,
		Print["CoulombFNum: Unstable starting point, try another perturbation"]];
    ];
	CoulombHessian=Table[If[i==j,Mat[[1,i]] z[i]/Abs[z[i]]^3
     +Sum[If[i==k,0,Mat[[i,k]](z[k]-z[i])/Abs[z[k]-z[i]]^3],{k,2,m}],
     -Mat[[i,j]](z[j]-z[i])/Abs[z[j]-z[i]]^3],{i,2,m},{j,2,m}];
	Eq=Flatten[{Table[Sum[If[i==j,0,Mat[[Li[[i]],Li[[j]]]]/(z[Li[[j]]]-z[Li[[i]]])
		Sign[j-i]],{j,m}]-Cvec[[Li[[i]]]],{i,m-1}],{z[1]}}];
	soN=NSolve[Eq==0];
	Listimsol=Table[Chop[Im[Table[z[i],{i,m}]/.soN[[j]]]],{j,Length[soN]}];
	Listrealsol=Flatten[Position[Listimsol,Table[0,{i,m}]]];
	Listord=Table[Table[z[Li[[i]]]<=z[Li[[i+1]]],{i,m-1}]/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[j]]]],{j,Length[Listrealsol]}];
	Listcorrectord=Flatten[Position[Listord,Table[True,{i,m-1}]]];
	If[Length[Listcorrectord]>0,
	  Table[ Sign[Det[(CoulombHessian/.{z[i_]->Re[z[i]]
       } /.soN[[Listrealsol[[Listcorrectord[[j]]]]]])]],{j,Length[Listcorrectord]}],
      {}]
    ];

CoulombFNum[Mat_,Cvec_]:=CoulombTestOrdering[Mat,Cvec,Range[Length[Mat]]];

CoulombGNum[Mat_]:=Module[{m,W,vars,Eq,d2W,soN,Listimsol,Listrealsol,Listord,
                           Listcorrectord,z},
    m=Length[Mat];
    If[$QuiverVerbose,
      If[$QuiverNoLoop,Print["CoulombGNum: should not be called since no loop assumed !"]];
      If[m<2, Print["CoulombGNum: requires at least 2 centers !"]];
      If[m>6,Print["CoulombGNum: the number of centers may be too high for NSolve !"]]; 
      If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombGNum: DSZ matrix is not antisymmetric !"]];
      If[(m>2) && (Min[Table[Abs[Mat[[i,j]]],{i,m},{j,i+1,m}]]<=$QuiverPrecision),
		Print["CoulombGNum: Beware, some alpha(i,j) vanishes !"]];
      If[Abs[Sum[Mat[[i,j]],{i,m},{j,i+1,m}]]>$QuiverPrecision,
		Print["CoulombGNum: Total angular momentum does not vanish !"]];
    ];
	W=-Sum[Mat[[i,j]]Log[z[j]-z[i]],{i,m-1},{j,i+1,m}]/.{z[1]->0,z[m]->1};
	vars=Table[z[i],{i,2,m-1}];
	Eq=Table[D[W,vars[[i]]],{i,m-2}];
	d2W=Det[Table[D[D[W,vars[[i]]],vars[[j]]],{i,Length[vars]},{j,Length[vars]}]];
	soN=NSolve[Eq==0,vars];
	Listimsol=Table[Chop[Im[Table[z[i],{i,2,m-1}]/.soN[[j]]]],{j,Length[soN]}];
	Listrealsol=Flatten[Position[Listimsol,Table[0,{i,m-2}]]];
	Listord=Table[Table[z[i+1]>z[i],{i,m-1}]/.{z[1]->0,z[m]->1}/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[j]]]],{j,Length[Listrealsol]}];
	Listcorrectord=Flatten[Position[Listord,Table[True,{i,m-1}]]];
	If[Length[Listcorrectord]>0,
	Sign[d2W/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[Listcorrectord[[1]]]]]]],0]
];

CoulombIndexNum[Mat_,PMat_,Cvec_,y_]:=Module[{m,ListPerm,CoulombHessian,
	  CoulombOrderings,Eq,soN,RMat,RCvec,Listimsol,Listrealsol,Listord,Listcorrectord,z},
	m=Length[Cvec];
	If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["CoulombIndexNum: c_i do not sum up to zero"]];
    If[Max[Flatten[PMat-Mat]]>1/2,Print["CoulombIndexNum: PMat is not close to Mat !"]];
	RMat=Table[Random[Integer,{1,1000}],{i,m},{j,m}];
	RMat=1/1000/$QuiverPerturb2 Table[Which[
		i<j,RMat[[i,j]],
		i>j,-RMat[[j,i]],
		i==j,0],{i,m},{j,m}];
	RCvec=1/1000/$QuiverPerturb2 Table[Random[Integer,{1,1000}],{i,m}];
	RCvec[[m]]=-Sum[RCvec[[i]],{i,m-1}];
	ListPerm=Permutations[Range[m]];
    Do[ If[Abs[Sum[Cvec[[ListPerm[[j,i]]]],{i,k}]]<=$QuiverPrecision, 
           If[Abs[Sum[Mat[[ListPerm[[j,i1]],ListPerm[[j,i2]]]],
                {i1,k},{i2,k+1,m}]]>$QuiverPrecision,
               Print["CoulombIndex: FI sit on wall of marginal stability"];Break[]];
          ],{k,1,IntegerPart[m/2]},{j,Length[ListPerm]}
    ];	
    CoulombOrderings=Select[Table[
	  CoulombHessian=Table[If[i==j,(PMat[[1,i]]+RMat[[1,i]]) z[i]/Abs[z[i]]^3+Sum[If[i==k,0,(PMat[[i,k]]+RMat[[i,k]])(z[k]-z[i])/Abs[z[k]-z[i]]^3],{k,2,Length[Cvec]}],-(PMat[[i,j]]+RMat[[i,j]])(z[j]-z[i])/Abs[z[j]-z[i]]^3],{i,2,m},{j,2,m}];
	  Eq=Flatten[{Table[Sum[If[i==j,0,
        (PMat[[ListPerm[[pa,i]],ListPerm[[pa,j]]]]+RMat[[ListPerm[[pa,i]],ListPerm[[pa,j]]]])
        /(z[ListPerm[[pa,j]]]-z[ListPerm[[pa,i]]])Sign[j-i]],{j,Length[Cvec]}]
        -Cvec[[ListPerm[[pa,i]]]]-RCvec[[ListPerm[[pa,i]]]],{i,m}]==0,z[1]==0}];
	  soN=NSolve[Eq,Table[z[i],{i,m}]];
	  Listimsol=Table[Chop[Im[Table[z[i],{i,m}]/.soN[[j]]]],{j,Length[soN]}];
	  Listrealsol=Flatten[Position[Listimsol,Table[0,{i,m}]]];
	  Listord=Table[Table[z[ListPerm[[pa,i]]]<=z[ListPerm[[pa,i+1]]],{i,m-1}]/.{z[i_]->Re[z[i]]}/.soN[[Listrealsol[[j]]]],{j,Length[Listrealsol]}];
	  Listcorrectord=Flatten[Position[Listord,Table[True,{i,m-1}]]];
	  If[Length[Listcorrectord]>1,Print["CoulombIndexNum:More than 1 solution:",Length[Listcorrectord],ListPerm[[pa]]]];
	  If[Length[Listcorrectord]>0,
	   {ListPerm[[pa]],
		Sum[Mat[[ListPerm[[pa,i]],ListPerm[[pa,j]]]],{i,m},{j,i+1,m}],
		Sum[Sign[Det[(CoulombHessian/.{z[i_]->Re[z[i]]}/.
			soN[[Listrealsol[[Listcorrectord[[j]]]]]])]],{j,Length[Listcorrectord]}]}]
		,{pa,1,Length[ListPerm]}],Length[#]>0&
    ];
    Print["CoulombIndexNum:",Table[CoulombOrderings[[i,1]],{i,Length[CoulombOrderings]}]];
	Simplify[(-1)^(Sum[$QuiverMultiplier Mat[[i,j]],{i,m},{j,i+1,m}]+m-1)
		Sum[CoulombOrderings[[i,3]]y^($QuiverMultiplier CoulombOrderings[[i,2]]),{
	i,Length[CoulombOrderings]}]/(y-1/y)^(m-1)]];

(* evaluate Coulombg numerically *)
EvalCoulombIndexNum[Mat_,PMat_,Cvec_,f_]:=f/.{Coulombg[Li_,y_]:>CoulombIndexNum[
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]]Li[[j,l]]PMat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]] Cvec[[k]],{k,Length[Mat]}],{i,Length[Li]}],y]};



(* ::Section:: *)
(*Coulomb branch formula for quiver invariants*)


CoulombBranchFormula[Mat_,Cvec_,Nvec_]:=Module[{RMat,QPoinca,ListH,ListCoef,soMinimalModif,soH},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["CoulombBranchFormula: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombBranchFormula: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["CoulombBranchFormula: FI terms do not sum up to zero !"]];
  RMat=Table[Random[Integer,{1,1000}],{i,Length[Mat]},{j,Length[Mat]}];
  RMat=1/1000/$QuiverPerturb1 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,Length[Mat]},{j,Length[Mat]}];
  Print["CoulombBranchFormula: Constructing Poincar\[EAcute] polynomial..."]; 
  QPoinca=SimplifyOmSmultbasis[
	QuiverPoincarePolynomialExpand[Mat,Mat+RMat,Cvec,Nvec,QuiverPoincarePolynomial[Nvec,y]]];
  If[$QuiverNoLoop,
    If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]],{}},
       SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]]
    ]   
  ,
  (*else *)  
     Module[{},
       soH=CoulombHSubQuivers[Mat,Mat+RMat,Nvec,y];
       {ListH,ListCoef}=ListCoulombH[Nvec,QPoinca];       
       If[Length[ListH]==0,
		soMinimalModif={},
        soMinimalModif=Simplify[SolveCoulombH[ListH,ListCoef,soH],
             $QuiverMultiplier\[Element]Integers]]
     ];
     Print["CoulombBranchFormula: Substituting CoulombH factors..."]; 
     If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]],
Union[Flatten[{soH,soMinimalModif}]]/.y$->y},
        SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]]
     ]
  ]
];

CoulombBranchFormula[Mat_,Cvec_,Nvec_,y_]:=Module[{},
  Print["CoulombBranchFormula: Obsolete syntax, argument y should be dropped"];
  CoulombBranchFormula[Mat,Cvec,Nvec]
];

CoulombBranchFormulaFromH[Mat_,Cvec_,Nvec_,soH_]:=Module[{RMat,QPoinca},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["CoulombBranchFormulaFromH: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombBranchFormulaFromH: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["CoulombBranchFormulaFromH: FI terms do not sum up to zero !"]];
  RMat=Table[Random[Integer,{1,1000}],{i,Length[Mat]},{j,Length[Mat]}];
  RMat=1/1000/$QuiverPerturb1 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,Length[Mat]},{j,Length[Mat]}];
  Print["CoulombBranchFormulaFromH: Constructing Poincar\[EAcute] polynomial..."]; 
  QPoinca=SimplifyOmSmultbasis[
	QuiverPoincarePolynomialExpand[Mat,Mat+RMat,Cvec,Nvec,QuiverPoincarePolynomial[Nvec,y]]];
  If[$QuiverNoLoop,
       SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]]       
  , (*else *)  
     Module[{},
       Print["CoulombBranchFormulaFromH: Substituting your CoulombH factors..."]; 
       SwapFugacity[SimplifyOmSbasis[QPoinca/.soH]]
     ]
  ]
];

CoulombBranchFormulaFromH[Mat_,Cvec_,Nvec_,soH_,y_]:=Module[{},
  Print["CoulombBranchFormulaFromH: Obsolete syntax, argument y should be dropped"];
  CoulombBranchFormulaFromH[Mat,Cvec,Nvec,soH]
];


CoulombBranchFormulaNew[Mat_,Cvec_,Nvec_]:=Module[{RMat,QPoinca,ListH,ListCoef,soMinimalModif,soH},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["CoulombBranchFormula: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["CoulombBranchFormula: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["CoulombBranchFormula: FI terms do not sum up to zero !"]];
  $QuiverRecursion=1;
  RMat=Table[Random[Integer,{1,1000}],{i,Length[Mat]},{j,Length[Mat]}];
  RMat=1/1000/$QuiverPerturb1 Table[Which[i<j,RMat[[i,j]],i>j,-RMat[[j,i]],i==j,0],{i,Length[Mat]},{j,Length[Mat]}];
  Print["CoulombBranchFormula: Constructing Poincar\[EAcute] polynomial..."]; 
  QPoinca=SimplifyOmSmultbasis[
	QuiverPoincarePolynomialExpand[Mat,Mat+RMat,Cvec,Nvec,QuiverPoincarePolynomial[Nvec,y]]];
  If[$QuiverNoLoop,
    If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]],{}},
       SwapFugacity[SimplifyOmSbasis[QPoinca/.{CoulombH[x__]:>0}]]
    ]   
  ,
  (*else *)  
     Module[{},
       soH=CoulombHSubQuivers[Mat,Mat+RMat,Nvec,y];
       {ListH,ListCoef}=ListCoulombH[Nvec,QPoinca];       
       If[Length[ListH]==0,
		soMinimalModif={},
        soMinimalModif=Simplify[SolveCoulombH[ListH,ListCoef,soH],
             $QuiverMultiplier\[Element]Integers]]
     ];
     Print["CoulombBranchFormula: Substituting CoulombH factors..."]; 
     If[$QuiverDisplayCoulombH,
       {SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]],
        Union[Flatten[{soH,soMinimalModif}]]/.y$->y},
        SwapFugacity[SimplifyOmSbasis[QPoinca/.soMinimalModif/.soH]]
     ]
  ]
];


(* step by step *)

QuiverPoincarePolynomialRat[gam_,y_]:=Module[{ListAllPart},
	ListAllPart=ListAllPartitions[gam];
    Sum[Coulombg[ListAllPart[[i]],y]SymmetryFactor[ListAllPart[[i]]]
		Product[OmTRat[ListAllPart[[i,j]],y],{j,Length[ListAllPart[[i]]]}],{i,Length[ListAllPart]}]];

QuiverPoincarePolynomial[gam_,y_]:=DivisorSum[GCD@@gam,
	MoebiusMu[#]/# (y-1/y)/(y^#-y^(-#)) QuiverPoincarePolynomialRat[gam/#,y^#]&];

(* evaluate Coulombg using induction rule *)
EvalCoulombIndex[Mat_,PMat_,Cvec_,f_]:=f/.{Coulombg[Li_,y_]:>CoulombIndex[
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]]Li[[j,l]]PMat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]] Cvec[[k]],{k,Length[Mat]}],{i,Length[Li]}],y]};

QuiverPoincarePolynomialExpand[Mat_,PMat_,Cvec_,Nvec_,QPoinca_]:=OmSNoLoopToZero[Mat,
    CoulombHNoLoopToZero[PMat,
	OmTToOmS[EvalCoulombIndex[Mat,PMat,Cvec,OmTNoLoopToZero[PMat,QPoinca]]]]];

ListCoulombH[Nvec_,QPoinca_]:=Module[{Li,ListMonomials,ListCoulombHFac,ListCoeffMonomials,ListPick,
	ListCoeffMonomialsReduced,ListCoulombHReduced},
  Li=ListAllPartitionsMult[Nvec];
  ListMonomials=Table[Product[OmS[Li[[j,i,1]],y^Li[[j,i,2]]],{i,Length[Li[[j]]]}],{j,Length[Li]}];
  ListCoulombHFac=Table[
           CoulombH[Table[Li[[j,i,1]],{i,Length[Li[[j]]]}],
                    Table[Li[[j,i,2]],{i,Length[Li[[j]]]}],y],{j,Length[Li]}]; 
  ListCoeffMonomials=Table[Coefficient[QPoinca,ListMonomials[[i]]],{i,Length[ListMonomials]}];
  ListPick=Table[!(D[ListCoeffMonomials[[i]],ListCoulombHFac[[i]]]===0),{i,Length[ListMonomials]}];  
  ListCoeffMonomialsReduced=Pick[ListCoeffMonomials,ListPick];
  ListCoulombHReduced=Pick[ListCoulombHFac,ListPick];
  {ListCoulombHReduced,ListCoeffMonomialsReduced}
];

SolveCoulombH[ListCoulombHReduced_,ListCoeffMonomialsReduced_,soH_]:=Module[{soCoulombH},
	soCoulombH=Simplify[Solve[
       (ListCoeffMonomialsReduced/.soH)==0,ListCoulombHReduced][[1]]];
	Table[(ListCoulombHReduced[[i]]/.y->y_)->
      Simplify[-MinimalModif[ListCoulombHReduced[[i]]/.soCoulombH]
       +(ListCoulombHReduced[[i]]/.soCoulombH)]/.y->y$,{i,Length[ListCoulombHReduced]}]
];

CoulombHSubQuivers[Mat_,PMat_,Nvec_,y_]:=Module[{Li},
	Li=ListSubQuivers[Nvec];
	CoulombHSubQuiversFixedLevel[Mat,PMat,Li,(Plus@@Nvec)-1,y]
];

CoulombHSubQuiversFixedLevel[Mat_,PMat_,Li_,m_,y_]:=Module[{LiLevel,ListCoulombHLevel,QPoinca,ListH,ListCoef,
	soH,soMinimalModif},
	If[m<3,{},
	  LiLevel=Select[Li,Plus@@#==m&];	
		ListCoulombHLevel=CoulombHSubQuiversFixedLevel[Mat,PMat,Li,m-1,y];
		soH=ListCoulombHLevel;
		Do[
         Print["Evaluating CoulombH factors for dimension vector ",LiLevel[[i]]];
        QPoinca=SimplifyOmSmultbasis[QuiverPoincarePolynomialExpand[Mat,PMat,
                RandomCvec[LiLevel[[i]]],LiLevel[[i]],QuiverPoincarePolynomial[LiLevel[[i]],y]]];
	     {ListH,ListCoef}=ListCoulombH[LiLevel[[i]],QPoinca];
         If[Length[ListH]==0,
	      soMinimalModif={},    
          soMinimalModif=Simplify[SolveCoulombH[ListH,ListCoef,ListCoulombHLevel],$QuiverMultiplier\[Element]Integers];
		 soH=Append[soH,(soMinimalModif)];
		 ];
        ,{i,Length[LiLevel]}];	   
	Union[Flatten[soH]]
	]
];

(* minimal modif hypothesis , assuming that argument is invariant under y->1/y *)
MinimalModif[f_]:=Module[{A,ListZeros,u,so},
  If[IntegerQ[$QuiverMultiplier],
	A=(1/u-u)(f/.{y->u})/(1-u y)/(1-u/y);
	Residue[A,{u,0}],
 (* else *)
    so=Solve[Denominator[Factor[f]]==0,y,Complexes];
    If[Length[so]==0,ListZeros={},
	      ListZeros=Union[y/.Solve[Denominator[Factor[f]]==0,y,Complexes]]
    ];
	A=(1/u-u)(f/.{y->u})/(1-u y)/(1-u/y);
	(*-1/2Simplify[Residue[A,{u,y}]+Residue[A,{u,1/y}]*) 
	f-1/2Simplify[Sum[If[ListZeros[[i]]==0,0,Residue[A,{u,ListZeros[[i]]}]],{i,Length[ListZeros]}]]
 ]
];


(* utilities *)

SymmetryFactor[pa_]:=Length[Permutations[pa]]/Length[pa]!;

OmTRat[gam_,y_]:=DivisorSum[GCD@@gam,(y-1/y)/#/(y^#-1/y^#)OmT[gam/#,y^#]&];

SimplifyOmSbasis[f_]:=f/.{OmS[gam_,y_]:> If[Length[$QuiverOmSbasis]==0,
     If[$QuiverOmSbasis==0,OmS[gam,y],$QuiverOmSbasis],
     $QuiverOmSbasis[[Tr[Position[gam,1]]]]]/; (Plus@@gam==1)};

SimplifyOmSmultbasis[f_]:=f/.{OmS[gam_,y_]:>0/; (Plus@@gam>1)&& 
          (Union[gam]=={0,Plus@@gam}) && ($QuiverOmSbasis!=0)};

SwapFugacity[f_]:=f /. {OmS[gam_,y^n_]->OmS[gam,y^n,t^n],OmS[gam_,y]->OmS[gam,y,t]};

DropFugacity[f_]:=f /. {OmS[gam_,y_,t_]->OmS[gam,t]};

TestNoLoop[Mat_,Li_]:=Module[{m,MatProd,ListPerm},
	m=Length[Li];
    Which[
	  $QuiverOmSbasis==0,False,
      m==1,False,
      m==2,True,
      $QuiverNoLoop,True,
      !$QuiverTestLoop,False,
      $QuiverTestLoop,
	    MatProd=Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],{i,m},{j,m}];
	    ListPerm=Permutations[Range[m]];
	    Or@@Table[And@@Flatten[Table[MatProd[[ListPerm[[i,j]],ListPerm[[i,k]]]]>=0,{j,m},{k,j+1,m}]],{i,Length[ListPerm]}]
	]
];

TestNoFullLoop[Mat_,Li_]:=Module[{m,MatProd,ListSubsets,ListComplements},
	m=Length[Li];
    Which[
      $QuiverOmSbasis==0,False,
      m==1,False,
      m==2,True,
      $QuiverNoLoop,True,
      !$QuiverTestLoop,False,
      $QuiverTestLoop,
	    MatProd=Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],{i,m},{j,m}];
	    ListSubsets=Subsets[Range[m],{1,m-1}];
        ListComplements=Map[Complement[Range[m],#]&,ListSubsets];
	    Or@@Table[And@@Flatten[
                  Table[MatProd[[ListSubsets[[i,j]],ListComplements[[i,k]]]]>0,
                    {j,Length[ListSubsets[[i]]]},{k,Length[ListComplements[[i]]]}]]
                ,{i,Length[ListSubsets]}]
	]
];

CoulombHNoLoopToZero[Mat_,f_]:= f/.{CoulombH[Li_,gam_,y_]:>0/;TestNoLoop[Mat,Li]};

OmSNoLoopToZero[Mat_,f_]:= f /.{
      OmS[gam_,y_]:>0 /;TestNoLoop[Mat,
         Select[Table[If[j==i,gam[[j]],0],{j,Length[gam]},{i,Length[gam]}],#!=Table[0,{i,Length[Mat]}]&]]};

OmTNoLoopToZero[Mat_,f_]:= f /.{
     OmT[gam_,y_]:>0 /;TestNoLoop[Mat,
         Select[Table[If[j==i,gam[[j]],0],{j,Length[gam]},{i,Length[gam]}],#!=Table[0,{i,Length[Mat]}]&]]};

	
EvalCoulombH3[Mat_,f_]:=f/.{CoulombH[Li_,gam_,y_]:>If[(Length[Li]==3)&&gam=={1,1,1},Module[{Mat3},
	Mat3=Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}];
	If[((Mat3[[1,2]]>0)&&(Mat3[[2,3]]>0)&&(Mat3[[3,1]]>0)
		&&(Mat3[[1,2]]<=Mat3[[2,3]]+Mat3[[3,1]])
	    &&(Mat3[[2,3]]<=Mat3[[1,2]]+Mat3[[3,1]]) 
        &&(Mat3[[3,1]]<=Mat3[[1,2]]+Mat3[[2,3]]))||
	  ((Mat3[[1,2]]<0)&&(Mat3[[2,3]]<0)&&(Mat3[[3,1]]<0)
		&&(-Mat3[[1,2]]<=-Mat3[[2,3]]-Mat3[[3,1]])
	    &&(-Mat3[[2,3]]<=-Mat3[[1,2]]-Mat3[[3,1]]) 
        &&(-Mat3[[3,1]]<=-Mat3[[1,2]]-Mat3[[2,3]])),
	-2/(y-1/y)^2(1+(-1)^($QuiverMultiplier (Mat3[[1,2]]+Mat3[[2,3]]+Mat3[[3,1]])))/2 
	+(y+1/y)/(y-1/y)^2(1-(-1)^($QuiverMultiplier (Mat3[[1,2]]+Mat3[[2,3]]+Mat3[[3,1]])))/2,0]],CoulombH[Li,gam,y]]};

SubDSZ[Mat_,Li_]:=
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}];

OmToOmb[f_]:=f/. {Om[gam_,y_]:>DivisorSum[GCD@@gam,(y-1/y)/(y^#-1/y^#)/# MoebiusMu[#] Omb[gam/#,y^#]&]};

OmbToOm[f_]:=f/. {Omb[gam_,y_]:>DivisorSum[GCD@@gam,(y-1/y)/(y^#-1/y^#)/# Om[gam/#,y^#]&]};

ListSubQuivers[Nvec_]:=Module[{k},Flatten[Table[k/@Range[Length[Nvec]],##]&@@({k[#],0,Nvec[[#]]}&/@Range[Length[Nvec]]),
	Length[Nvec]-1]];

ListAllPartitions[gam_]:=Module[{m,unit,Li},
	If[Plus@@gam==1, {{gam}},
		m=Max[Select[Range[Length[gam]],gam[[#]]>0&]];
        unit=Table[If[i==m,1,0],{i,Length[gam]}];        
	    Li=ListAllPartitions[gam-unit];
        Union[Map[Sort,
        Union[Flatten[
				Table[Union[Flatten[{{Flatten[{Li[[i]],{unit}},1]},
					    Table[
						  Table[If[j==k,Li[[i,j]]+unit,Li[[i,j]]]
						  ,{j,Length[Li[[i]]]}]
	                    ,{k,Length[Li[[i]]]}]}
                      ,1]]
				,{i,Length[Li]}],1]]
         ,1]]
	]
]

ListAllPartitionsMult[gam_]:=Module[{Li},
  Li=ListAllPartitions[gam];
  Flatten[Table[ExpandPartitionMult[Tally[Li[[i]]]],{i,Length[Li]}],1]
];

ExpandPartitionMult[LiTally_]:=Module[{Nvec,Ntot,ListMult,ListDrop,ListExp},
  Nvec=First[LiTally][[1]];
  Ntot=LiTally[[1,2]];
  ListMult=Map[Flatten,ListAllPartitions[{Ntot}]]; 
  ListExp=Map[{Nvec,#}&,ListMult,{2}];   
  If[Length[LiTally]==1,ListExp,
    ListDrop=ExpandPartitionMult[Drop[LiTally,1]];
    Flatten[Table[Flatten[{ListExp[[i]],ListDrop[[j]]},1],{i,Length[ListExp]},{j,Length[ListDrop]}],1]
 ]
];

OmTToOmS[f_]:=f/.{OmT[gam_,y_]:>Module[{Li},
  Li=ListAllPartitionsMult[gam];
  OmS[gam,y]+Sum[If[Length[Li[[j]]]>2,
     CoulombH[Table[Li[[j,i,1]],{i,Length[Li[[j]]]}],Table[Li[[j,i,2]],{i,Length[Li[[j]]]}],y]
     Product[OmS[Li[[j,i,1]],y^Li[[j,i,2]]],{i,Length[Li[[j]]]}]
     ,0]
,{j,Length[Li]}]]
};

RandomCvec[gam_]:=Module[{m,mnonzero,k,Cvec},
	m=Length[gam];
	mnonzero=Select[Range[m],gam[[#]]>0&];
      If[Length[mnonzero]==0,Cvec=0 Range[m],
        k=Last[mnonzero];
        Cvec=Table[Random[Integer,{-1000,1000}],{i,m}];
        Cvec[[k]]=-Sum[If[i==k,0,gam[[i]]Cvec[[i]]],{i,m}]/gam[[k]];
	];
	Cvec/$QuiverPerturb1
];



CyclicQuiverOmS[avec_,t_]:=Module[{n,P,eps,Pexp,x},n=Length[avec]; P=Simplify[-1/2(t-1/t)/(1/t Product[(1+x[i] t),{i,n}]-t Product[(1+x[i] /t),{i,n}])(t Product[x[i]/(1+x[i] t),{i,n}]+1/t Product[x[i]/(1+x[i]/ t),{i,n}])+ 1/2Sum[(1-x[k]^2)/(1+x[k] t)/(1+x[k]/t)Product[If[i==k,1,x[i]/(1-x[i]/x[k])/(1-x[i]x[k])],{i,n}],{k,n}]];
  Pexp=SeriesCoefficient[Series[P/.x[i_]->eps x[i],{eps,0,Plus@@avec}],Plus@@avec];
  Coefficient[Pexp,Product[x[i]^avec[[i]],{i,n}]]];


HirzebruchR[J_,v_]:=1/((1-v)/(1-Exp[-(1-v)J])+v);

GrassmannianPoincare[k_,n_,y_]:=(-y)^(-k(n-k)) QFact[n,y]/QFact[k,y]/QFact[n-k,y];

AttractorFI[Mat_]:=Table[Sum[Mat[[i,j]],{j,Length[Mat]}],{i,Length[Mat]}];

QuiverPlot[Mat_]:=GraphPlot[Table[Max[Mat[[i,j]],0],{i,Length[Mat]},{j,Length[Mat]}],
      DirectedEdges->True,MultiedgeStyle->True,VertexLabeling->True];




(* ::Section:: *)
(*Reineke's formula for stack invariants*)


HiggsBranchFormula[Mat_,Cvec_,Nvec_]:=Module[{},
  If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
      Print["HiggsBranchFormula: Length of DSZ matrices, FI and dimension vectors do not match !"]];
  If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["HiggsBranchFormula: DSZ matrix is not antisymmetric !"]];
  If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["HiggsBranchFormula: FI terms do not sum up to zero !"]];
 EvalQFact[EvalHiggsG[Mat,Cvec,OmbToHiggsG[OmToOmb[Om[Nvec,y]]]]]
];

HiggsBranchFormula[Mat_,Cvec_,Nvec_,y_]:=Module[{},
  Print["HiggsBranchFormula: Obsolete syntax, argument y should be dropped"];
  HiggsBranchFormula[Mat,Cvec,Nvec]
];

StackInvariant[Mat_,Cvec_,Nvec_,y_]:=Module[{m,ListAllPermutations,pa},
  m=Length[Nvec];
  pa=Flatten[Map[Permutations,ListAllPartitions[Nvec]],1];
  If[$QuiverVerbose,
    If[Length[Union[{Length[Cvec],Length[Mat],Length[Nvec]}]]>1, 
        Print["StackInvariant: Length of DSZ matrix, FI and dimension vectors do not match !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["StackInvariant: DSZ matrix is not antisymmetric !"]];
    If[Abs[Plus@@(Nvec Cvec)]>$QuiverPrecision,
		Print["StackInvariant: FI parameters do not sum up to 0 !"]];
    Print["StackInvariant: summing ", Length[pa]," ordered partitions"];
  ];
  (-y)^($QuiverMultiplier Sum[-Max[Mat[[k,l]],0]Nvec[[k]]Nvec[[l]],{k,m},{l,m}]-1+Plus@@ Nvec)
	   (y^2-1)^(1-Plus@@Nvec)
	Sum[If[(Length[pa[[i]]]==1) ||And@@Table[Sum[Cvec[[k]] pa[[i,a,k]],{a,b},{k,m}]>0,{b,Length[pa[[i]]]-1}],
      (-1)^(Length[pa[[i]]]-1)
       y^(2$QuiverMultiplier  Sum[Max[Mat[[l,k]],0] pa[[i,a,k]]pa[[i,b,l]],
    {a,1,Length[pa[[i]]]},{b,a,Length[pa[[i]]]},{k,m},{l,m}])/
    Product[QFact[pa[[i,j,k]],y] ,{j,1,Length[pa[[i]]]},{k,m}],0],{i,Length[pa]}]
];

AbelianStackInvariant[Mat_,Cvec_,y_]:=Module[{m,ListAllPermutations,pa,ListPerm},
  m=Length[Cvec];
  pa=Flatten[Map[Permutations,ListAllPartitions[ConstantArray[1,m]]],1];
  If[$QuiverVerbose,
    If[Length[Union[{Length[Cvec],Length[Mat]}]]>1, 
        Print["AbelianStackInvariant: Length of DSZ matrix and FI  vectors do not match !"]];
    If[Max[Abs[Flatten[Mat+Transpose[Mat]]]]>$QuiverPrecision,
		Print["AbelianStackInvariant: DSZ matrix is not antisymmetric !"]];
    If[Abs[Plus@@Cvec]>$QuiverPrecision,
		Print["AbelianStackInvariant: FI parameters do not sum up to 0 !"]]; 
    ListPerm=Permutations[Range[m]];
    Do[ If[Abs[Sum[Cvec[[ListPerm[[j,i]]]],{i,k}]]<=$QuiverPrecision, 
           If[Abs[Sum[Mat[[ListPerm[[j,i1]],ListPerm[[j,i2]]]],
                {i1,k},{i2,k+1,m}]]>$QuiverPrecision,
               Print["AbelianStackInvariant: FI sit on wall of marginal stability"];
               Break[],
			   Print["AbelianStackInvariant: FI sit on wall of threshold stability"];
               Break[]
             ];
          ],{k,1,IntegerPart[m/2]},{j,Length[ListPerm]}
    ];
    Print["AbelianStackInvariant: summing ", Length[pa]," ordered partitions"];
  ];	
  (-y)^($QuiverMultiplier Sum[-Max[Mat[[k,l]],0],{k,m},{l,m}]-1+m)
	   (y^2-1)^(1-m)
	Sum[If[(Length[pa[[i]]]==1) ||And@@Table[Sum[Cvec[[k]] pa[[i,a,k]],{a,b},{k,m}]>0,
          {b,Length[pa[[i]]]-1}],
      (-1)^(Length[pa[[i]]]-1)
       y^(2$QuiverMultiplier  Sum[Max[Mat[[l,k]],0] pa[[i,a,k]]pa[[i,b,l]],
    {a,1,Length[pa[[i]]]},{b,a,Length[pa[[i]]]},{k,m},{l,m}])/
    Product[QFact[pa[[i,j,k]],y] ,{j,1,Length[pa[[i]]]},{k,m}],0],{i,Length[pa]}]
];

QDeformedFactorial[n_,y_]:=If[n<0,Print["QDeformedFactorial[n,y] is defined only for n>=0"],
		If[n==0,1,(y^(2n)-1)/(y^2-1)QDeformedFactorial[n-1,y]]];

EvalQFact[f_]:=f/.{QFact[n_,y_]:>QDeformedFactorial[n,y]};

StackInvariantToOmb[gam_,y_]:=Module[{Li,gcd},
	gcd=GCD@@gam;
	Li=Flatten[Map[Permutations,ListAllPartitions[{gcd}]],1];
	-(y-1/y)Sum[Product[-Omb[gam Li[[i,j,1]]/gcd,y]/(y-1/y),{j,Length[Li[[i]]]}]/Length[Li[[i]]]!,{i,Length[Li]}]
];

HiggsGToOmb[f_]:=f/.{HiggsG[gam_,y_]:>Module[{Li,gcd},
	gcd=GCD@@gam;
	Li=Flatten[Map[Permutations,ListAllPartitions[{gcd}]],1];
	Sum[(-1)^(Length[Li[[i]]]-1)Product[Omb[gam Li[[i,j,1]]/gcd,y],{j,Length[Li[[i]]]}]/Length[Li[[i]]]!/(y-1/y)^(Length[Li[[i]]]-1),
	{i,Length[Li]}]]};

OmbToHiggsG[f_]:=f/.{Omb[gam_,y_]:>Module[{Li,gcd},
	gcd=GCD@@gam;
	Li=Flatten[Map[Permutations,ListAllPartitions[{gcd}]],1];
	Sum[
	   Product[HiggsG[gam Li[[i,j,1]]/gcd,y],{j,Length[Li[[i]]]}]/Length[Li[[i]]]/(y-1/y)^(Length[Li[[i]]]-1),
	{i,Length[Li]}]]};

EvalHiggsG[Mat_,Cvec_,f_]:=f/.{HiggsG[gam_,y_]:>StackInvariant[Mat,Cvec,gam,y]};

EvalHiggsg[Mat_,Cvec_,f_]:=f/.{Higgsg[Li_,y_]:>AbelianStackInvariant[
	Table[Sum[Li[[i,k]]Li[[j,l]]Mat[[k,l]],{k,Length[Mat]},{l,Length[Mat]}],
      {i,Length[Li]},{j,Length[Li]}],
	Table[Sum[Li[[i,k]] Cvec[[k]],{k,Length[Mat]}],{i,Length[Li]}],y]};


(* ::Subtitle:: *)
(*Mutations*)


(* MutateRight[{Mat_,Cvec_,Nvec_},k_]:=Module[{m},
  m=Length[Mat];
{Table[If[(i==k)||(j==k),-Mat[[i,j]],Mat[[i,j]]+$QuiverMutationMult Max[0,Mat[[i,k]] Mat[[k,j]]] Sign[Mat[[k,j]]]],{i,m},{j,m}],
 Table[If[i==k,-Cvec[[i]],Cvec[[i]]+$QuiverMutationMult Max[0,Mat[[i,k]]] Cvec[[k]]],{i,m}],
 Table[If[i==k,-Nvec[[i]]+Sum[Nvec[[j]] $QuiverMutationMult Max[0,Mat[[j,k]]],{j,m}],Nvec[[i]]],{i,m}]}];

MutateLeft[{Mat_,Cvec_,Nvec_},k_]:=Module[{m},
  m=Length[Mat];
{Table[If[(i==k)||(j==k),-Mat[[i,j]],Mat[[i,j]]+$QuiverMutationMult Max[0,Mat[[i,k]] Mat[[k,j]]] Sign[Mat[[k,j]]]],{i,m},{j,m}],
 Table[If[i==k,-Cvec[[i]],Cvec[[i]]+$QuiverMutationMult Max[0,-Mat[[i,k]]] Cvec[[k]]],{i,m}],   
 Table[If[i==k,-Nvec[[i]]+Sum[Nvec[[j]] $QuiverMutationMult Max[0,-Mat[[j,k]]],{j,m}],Nvec[[i]]],{i,m}]}];

MutateRightList[Mat_,Cvec_,Nvec_,klist_]:=Module[{m,Mat2,Cvec2,Nvec2,k},
  If[Length[klist]>1,
    {Mat2,Cvec2,Nvec2}=MutateRightList[Mat,Cvec,Nvec,Drop[klist,-1]]; 
       k=Last[klist];,
    {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec};
       k=klist[[1]];
  ];
  m=Length[Mat2];
  {Table[If[(i==k)||(j==k),-Mat2[[i,j]],Mat2[[i,j]]+$QuiverMutationMult Max[0,Mat2[[i,k]] Mat2[[k,j]]] Sign[Mat2[[k,j]]]],{i,m},{j,m}],
   Table[If[i==k,-Cvec2[[i]],Cvec2[[i]]+$QuiverMutationMult Max[0,Mat2[[i,k]]] Cvec2[[k]]],{i,m}],
   Table[If[i==k,-Nvec2[[i]]+Sum[Nvec2[[j]] $QuiverMutationMult Max[0,Mat2[[j,k]]],{j,m}],Nvec2[[i]]],{i,m}]}];
*)

MutateRight[Mat_,Cvec_,Nvec_,klist_]:=Module[{m,Mat2,Cvec2,Nvec2,k},
  Which[Length[klist]>1,
    {Mat2,Cvec2,Nvec2}=MutateRight[Mat,Cvec,Nvec,Drop[klist,-1]]; k=Last[klist];,
	Length[klist]==1,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist[[1]],
    Length[klist]==0,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist;
  ];
  m=Length[Mat2]; 
  {Table[If[(i==k)||(j==k),-Mat2[[i,j]],Mat2[[i,j]]+$QuiverMutationMult Max[0,Mat2[[i,k]] Mat2[[k,j]]] Sign[Mat2[[k,j]]]],{i,m},{j,m}],
   Table[If[i==k,-Cvec2[[i]],Cvec2[[i]]+$QuiverMutationMult Max[0,Mat2[[i,k]]] Cvec2[[k]]],{i,m}],
   Table[If[i==k,-Nvec2[[i]]+Sum[Nvec2[[j]] $QuiverMutationMult Max[0,Mat2[[j,k]]],{j,m}],Nvec2[[i]]],{i,m}]}
];

MutateLeft[Mat_,Cvec_,Nvec_,klist_]:=Module[{m,Mat2,Cvec2,Nvec2,k},
  Which[Length[klist]>1,
    {Mat2,Cvec2,Nvec2}=MutateLeft[Mat,Cvec,Nvec,Drop[klist,-1]]; k=Last[klist];,
	Length[klist]==1,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist[[1]],
    Length[klist]==0,  {Mat2,Cvec2,Nvec2}={Mat,Cvec,Nvec}; k=klist;
  ];
  m=Length[Mat2]; 
  {Table[If[(i==k)||(j==k),-Mat2[[i,j]],Mat2[[i,j]]+$QuiverMutationMult Max[0,Mat2[[i,k]] Mat2[[k,j]]] Sign[Mat2[[k,j]]]],{i,m},{j,m}],
   Table[If[i==k,-Cvec2[[i]],Cvec2[[i]]+$QuiverMutationMult Max[0,-Mat2[[i,k]]] Cvec2[[k]]],{i,m}],
   Table[If[i==k,-Nvec2[[i]]+Sum[Nvec2[[j]] $QuiverMutationMult Max[0,-Mat2[[j,k]]],{j,m}],Nvec2[[i]]],{i,m}]}
];

MutateRightOmS[Mat_,k_,f_]:=f/.OmS[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS2[Nvec,y],
     OmS2[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

OmSToOmS2[f_]:=f/. OmS[gam__]:>OmS2[gam];

MutateRightOmS2[Mat_,k_,f_]:=f/.OmS2[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS[Nvec,y],
     OmS[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

MutateLeftOmS[Mat_,k_,f_]:=f/.OmS[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS2[Nvec,y],
     OmS2[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,-Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,-Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

MutateLeftOmS2[Mat_,k_,f_]:=f/.OmS2[Nvec_,y___]:>
     If[Nvec==Table[If[i==k,Nvec[[k]],0],{i,Length[Mat]}],OmS[Nvec,y],
     OmS[Table[If[i==k,-Nvec[[i]]
      +$QuiverMutationMult Sum[Nvec[[j]] Max[0,-Mat[[j,k]]],{j,Length[Mat]}]
      -$QuiverMutationMult Max[0,-Sum[Nvec[[j]]Mat[[j,k]],{j,Length[Mat]}]],Nvec[[i]]],
         {i,Length[Mat]}],y]];

DropOmSNeg[f_]:= f /.{OmS[gam_,t___]:>0 /;Min[gam]<0, OmS2[gam_,t___]:>0 /;Min[gam]<0};


End[];
EndPackage[]


==> CoulombIndexCheck.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     28292,        727]
NotebookOptionsPosition[     26723,        668]
NotebookOutlinePosition[     27100,        685]
CellTagsIndexPosition[     27057,        682]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Checks on the inductive formulae for CoulombF and CoulombG", "Title",
 CellChangeTimes->{{3.5663244994907923`*^9, 3.566324549302702*^9}, {
  3.566325401650366*^9, 3.5663254061910458`*^9}, {3.5663281662237787`*^9, 
  3.566328167637095*^9}, {3.566364982636116*^9, 3.566364986555542*^9}, {
  3.566543471521318*^9, 3.566543498018756*^9}, {3.5671683807573566`*^9, 
  3.567168416360845*^9}, {3.567168557460513*^9, 3.567168559588334*^9}}],

Cell["\<\
J. Manschot, B. Pioline, A.Sen, Feb 2013. Updated for CoulombHiggs 2.0, Sep \
2013\
\>", "Text",
 CellChangeTimes->{{3.589518029136827*^9, 3.5895180464931192`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CoulombHiggs`"}]}], "Input",
 CellChangeTimes->{{3.566324560202894*^9, 3.566324565919025*^9}, {
  3.56632532246786*^9, 3.566325344994219*^9}, {3.567700313364348*^9, 
  3.567700314113706*^9}, {3.567701088021489*^9, 3.567701088540771*^9}, {
  3.5694753416473722`*^9, 3.569475344004038*^9}}],

Cell[BoxData["\<\"CoulombHiggs v 2.0 - A package for evaluating quiver \
invariants using the Coulomb and Higgs branch formulae.\"\>"], "Print",
 CellChangeTimes->{{3.56770038314744*^9, 3.567700392506708*^9}, 
   3.567700833573328*^9, {3.5677010738190317`*^9, 3.5677010891001863`*^9}, 
   3.567916319972455*^9, {3.567916371618063*^9, 3.5679163956246853`*^9}, 
   3.567916457715785*^9, 3.5679188375921803`*^9, 3.5679192643143682`*^9, 
   3.5679193559672937`*^9, 3.56852409329569*^9, 3.568725416003837*^9, 
   3.569475362908546*^9, 3.5702083541496983`*^9, 3.57033739519403*^9, 
   3.570353092000334*^9, {3.570363494091078*^9, 3.570363514332891*^9}, 
   3.589518121322073*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"$QuiverRecursion", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.5895181294026527`*^9, 3.589518132209259*^9}}],

Cell[CellGroupData[{

Cell["Test formula for CoulombG", "Subtitle",
 CellChangeTimes->{{3.56485418303375*^9, 3.564854187288809*^9}, {
  3.5671685523493013`*^9, 3.567168561780271*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "6"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "randomly", " ", "generates", " ", "nxn", " ", "scaling", " ", "DSZ", " ", 
    "matrix"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"Mat", "-", 
    RowBox[{"Transpose", "[", "Mat", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat", "[", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Mat", "[", 
       RowBox[{"[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"n", "-", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", 
        RowBox[{"i", "+", "1"}], ",", "n"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Mat", "[", 
    RowBox[{"[", 
     RowBox[{"n", ",", 
      RowBox[{"n", "-", "1"}]}], "]"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Mat", "[", 
     RowBox[{"[", 
      RowBox[{
       RowBox[{"n", "-", "1"}], ",", "n"}], "]"}], "]"}]}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.56485420509755*^9, 3.564854205841845*^9}, {
  3.564854260289196*^9, 3.564854260344358*^9}, {3.5651012590219107`*^9, 
  3.565101259116351*^9}, {3.567168580965488*^9, 3.567168624504466*^9}, {
  3.567168719242629*^9, 3.5671687331149817`*^9}, {3.567168889796113*^9, 
  3.56716888987992*^9}, {3.567168928728251*^9, 3.567168930036929*^9}, {
  3.567168976785118*^9, 3.567168982062047*^9}, {3.567655612927417*^9, 
  3.5676556130429688`*^9}, {3.5676557733733873`*^9, 3.5676557980636044`*^9}, {
  3.5676568728093443`*^9, 3.567656877913348*^9}, {3.567693070735622*^9, 
  3.567693070826523*^9}, {3.567837591068433*^9, 3.567837591113388*^9}, {
  3.5685241233499727`*^9, 3.56852413178237*^9}, {3.568524220958329*^9, 
  3.56852422108584*^9}, {3.568524259237802*^9, 3.56852425932701*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compare", " ", "numerical", " ", "search", " ", "with", " ", "prediction",
     " ", "from", " ", "induction", " ", "formula"}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"Mat", "//", "MatrixForm"}], "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CoulombG", "[", "Mat", "]"}], ",", 
     RowBox[{"CoulombGNum", "[", "Mat", "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.564854222327806*^9, 3.564854241002676*^9}, {
   3.564854330311398*^9, 3.564854368166999*^9}, {3.564854399453232*^9, 
   3.564854410581769*^9}, 3.564854794028124*^9, {3.5651011099048347`*^9, 
   3.565101112465145*^9}, {3.565101167872387*^9, 3.565101171280455*^9}, {
   3.567168664932309*^9, 3.56716870458698*^9}, {3.567168978668054*^9, 
   3.5671689792615633`*^9}, {3.5679176585784883`*^9, 3.567917660775276*^9}, 
   3.56852411067661*^9, {3.568525257968663*^9, 3.568525260884346*^9}, 
   3.568525460463044*^9}],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "39", "31", "18", 
      RowBox[{"-", "14"}], 
      RowBox[{"-", "68"}]},
     {
      RowBox[{"-", "39"}], "0", 
      RowBox[{"-", "87"}], 
      RowBox[{"-", "43"}], "34", 
      RowBox[{"-", "22"}]},
     {
      RowBox[{"-", "31"}], "87", "0", 
      RowBox[{"-", "44"}], "45", "70"},
     {
      RowBox[{"-", "18"}], "43", "44", "0", 
      RowBox[{"-", "15"}], "32"},
     {"14", 
      RowBox[{"-", "34"}], 
      RowBox[{"-", "45"}], "15", "0", "24"},
     {"68", "22", 
      RowBox[{"-", "70"}], 
      RowBox[{"-", "32"}], 
      RowBox[{"-", "24"}], "0"}
    },
    GridBoxAlignment->{
     "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, "Rows" -> {{Baseline}}, 
      "RowsIndexed" -> {}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.5648542281051188`*^9, 3.5648542716685534`*^9}, {
   3.564854307838544*^9, 3.564854497228351*^9}, {3.564854796423541*^9, 
   3.564854803820574*^9}, {3.5648548367701273`*^9, 3.564854899723933*^9}, {
   3.565101113000053*^9, 3.565101214105405*^9}, {3.565101262301306*^9, 
   3.5651012872904882`*^9}, 3.5671687255578413`*^9, {3.5671688758674173`*^9, 
   3.5671690224423943`*^9}, 3.567654217542634*^9, 3.567654294241106*^9, 
   3.567655127723503*^9, 3.5676555512348537`*^9, 3.567655614656341*^9, {
   3.567655756571927*^9, 3.567655799818199*^9}, 3.5676562038820066`*^9, 
   3.5676562408559504`*^9, {3.5676563535177307`*^9, 3.56765638283617*^9}, 
   3.5676566753486567`*^9, {3.5676568643532667`*^9, 3.567656879487793*^9}, 
   3.5676576049873133`*^9, {3.567692971502364*^9, 3.5676930176157637`*^9}, {
   3.567693072485096*^9, 3.567693077309126*^9}, {3.567698369195653*^9, 
   3.56769837310546*^9}, {3.567699357620988*^9, 3.567699367741116*^9}, 
   3.567699418448163*^9, {3.5677003947632*^9, 3.567700400288516*^9}, 
   3.567700836498858*^9, {3.567701076028124*^9, 3.56770112664785*^9}, {
   3.567837592677986*^9, 3.567837663254342*^9}, {3.5679176675753183`*^9, 
   3.567917685340062*^9}, {3.567918672721839*^9, 3.5679186796775713`*^9}, {
   3.567918839451709*^9, 3.567918843817878*^9}, {3.56791935798508*^9, 
   3.5679193623595324`*^9}, {3.5685241026244507`*^9, 3.568524144896158*^9}, 
   3.5685242221313753`*^9, 3.568524260354472*^9, {3.5685252426587687`*^9, 
   3.5685252612182083`*^9}, 3.5685254124729433`*^9, {3.568525465605994*^9, 
   3.568525469733824*^9}, 3.568725418144917*^9, 3.570208356700276*^9, {
   3.570337400318157*^9, 3.570337412984565*^9}, 3.570353093899877*^9, {
   3.589518135587311*^9, 3.589518139974594*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5648542281051188`*^9, 3.5648542716685534`*^9}, {
   3.564854307838544*^9, 3.564854497228351*^9}, {3.564854796423541*^9, 
   3.564854803820574*^9}, {3.5648548367701273`*^9, 3.564854899723933*^9}, {
   3.565101113000053*^9, 3.565101214105405*^9}, {3.565101262301306*^9, 
   3.5651012872904882`*^9}, 3.5671687255578413`*^9, {3.5671688758674173`*^9, 
   3.5671690224423943`*^9}, 3.567654217542634*^9, 3.567654294241106*^9, 
   3.567655127723503*^9, 3.5676555512348537`*^9, 3.567655614656341*^9, {
   3.567655756571927*^9, 3.567655799818199*^9}, 3.5676562038820066`*^9, 
   3.5676562408559504`*^9, {3.5676563535177307`*^9, 3.56765638283617*^9}, 
   3.5676566753486567`*^9, {3.5676568643532667`*^9, 3.567656879487793*^9}, 
   3.5676576049873133`*^9, {3.567692971502364*^9, 3.5676930176157637`*^9}, {
   3.567693072485096*^9, 3.567693077309126*^9}, {3.567698369195653*^9, 
   3.56769837310546*^9}, {3.567699357620988*^9, 3.567699367741116*^9}, 
   3.567699418448163*^9, {3.5677003947632*^9, 3.567700400288516*^9}, 
   3.567700836498858*^9, {3.567701076028124*^9, 3.56770112664785*^9}, {
   3.567837592677986*^9, 3.567837663254342*^9}, {3.5679176675753183`*^9, 
   3.567917685340062*^9}, {3.567918672721839*^9, 3.5679186796775713`*^9}, {
   3.567918839451709*^9, 3.567918843817878*^9}, {3.56791935798508*^9, 
   3.5679193623595324`*^9}, {3.5685241026244507`*^9, 3.568524144896158*^9}, 
   3.5685242221313753`*^9, 3.568524260354472*^9, {3.5685252426587687`*^9, 
   3.5685252612182083`*^9}, 3.5685254124729433`*^9, {3.568525465605994*^9, 
   3.568525469733824*^9}, 3.568725418144917*^9, 3.570208356700276*^9, {
   3.570337400318157*^9, 3.570337412984565*^9}, 3.570353093899877*^9, {
   3.589518135587311*^9, 3.589518143509989*^9}}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test formula for CoulombF", "Subtitle",
 CellChangeTimes->{{3.56485418303375*^9, 3.564854187288809*^9}, {
  3.5671685523493013`*^9, 3.567168561780271*^9}, {3.567169040175424*^9, 
  3.5671690404801073`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "5"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "randomly", " ", "generates", " ", "nxn", " ", "DSZ", " ", "matrix"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"Mat", "-", 
    RowBox[{"Transpose", "[", "Mat", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cvec", "[", 
    RowBox[{"[", "n", "]"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Cvec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.567169087153162*^9, 3.5671690936166897`*^9}, {
  3.567169145521708*^9, 3.567169150289743*^9}, {3.5676568959391623`*^9, 
  3.5676569006164083`*^9}, {3.567656932292842*^9, 3.567656936543468*^9}, {
  3.567657110078545*^9, 3.56765715100101*^9}, {3.567657315207281*^9, 
  3.567657315270331*^9}, {3.56765737185511*^9, 3.567657371957384*^9}, {
  3.567917259484564*^9, 3.56791727883324*^9}, {3.5685242785612507`*^9, 
  3.568524305425165*^9}, {3.5685243545445623`*^9, 3.5685243546474857`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compare", " ", "numerical", " ", "search", " ", "with", " ", "answer", 
    " ", "from", " ", "induction", " ", "formula"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Mat", "//", "MatrixForm"}], ",", " ", "Cvec"}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CoulombF", "[", 
      RowBox[{"Mat", ",", "Cvec"}], "]"}], ",", 
     RowBox[{"CoulombFNum", "[", 
      RowBox[{"Mat", ",", "Cvec"}], "]"}]}], "}"}]}]}]], "Input",
 CellChangeTimes->{{3.567169107915696*^9, 3.567169171759247*^9}, {
   3.56765745151396*^9, 3.567657453334242*^9}, {3.5676575123013897`*^9, 
   3.567657513205329*^9}, {3.567658971401977*^9, 3.5676589850322437`*^9}, {
   3.567916331999823*^9, 3.5679163343715553`*^9}, 3.568524289829691*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "22", 
        RowBox[{"-", "3"}], 
        RowBox[{"-", "17"}], 
        RowBox[{"-", "35"}]},
       {
        RowBox[{"-", "22"}], "0", 
        RowBox[{"-", "34"}], 
        RowBox[{"-", "96"}], "56"},
       {"3", "34", "0", "39", 
        RowBox[{"-", "56"}]},
       {"17", "96", 
        RowBox[{"-", "39"}], "0", "7"},
       {"35", 
        RowBox[{"-", "56"}], "56", 
        RowBox[{"-", "7"}], "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   RowBox[{"{", 
    RowBox[{"37", ",", 
     RowBox[{"-", "11"}], ",", "17", ",", 
     RowBox[{"-", "15"}], ",", 
     RowBox[{"-", "28"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5676574556298323`*^9, 3.567657462939241*^9}, 
   3.567657518388321*^9, {3.567658963372246*^9, 3.56765901019587*^9}, 
   3.5676913113446827`*^9, 3.567916326985065*^9, 3.5679163678033867`*^9, 
   3.567916402995996*^9, {3.567916488393951*^9, 3.5679164914368763`*^9}, {
   3.567916929116269*^9, 3.56791694071246*^9}, 3.567916976038581*^9, {
   3.5679170842280893`*^9, 3.5679170925331984`*^9}, {3.567917133467524*^9, 
   3.567917160465499*^9}, 3.5679172343976707`*^9, {3.567917270588401*^9, 
   3.567917302180522*^9}, {3.5685242844903307`*^9, 3.56852431886559*^9}, 
   3.5685243557524233`*^9, 3.570208379262498*^9, {3.570208414003438*^9, 
   3.570208430619341*^9}, 3.589518148132039*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", 
   RowBox[{"{", "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5676574556298323`*^9, 3.567657462939241*^9}, 
   3.567657518388321*^9, {3.567658963372246*^9, 3.56765901019587*^9}, 
   3.5676913113446827`*^9, 3.567916326985065*^9, 3.5679163678033867`*^9, 
   3.567916402995996*^9, {3.567916488393951*^9, 3.5679164914368763`*^9}, {
   3.567916929116269*^9, 3.56791694071246*^9}, 3.567916976038581*^9, {
   3.5679170842280893`*^9, 3.5679170925331984`*^9}, {3.567917133467524*^9, 
   3.567917160465499*^9}, 3.5679172343976707`*^9, {3.567917270588401*^9, 
   3.567917302180522*^9}, {3.5685242844903307`*^9, 3.56852431886559*^9}, 
   3.5685243557524233`*^9, 3.570208379262498*^9, {3.570208414003438*^9, 
   3.570208430619341*^9}, 3.5895181512814503`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"list", " ", "critical", " ", "values", " ", "of", " ", "lambda"}],
    " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"Flatten", "[", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Mat", "[", 
          RowBox[{"[", 
           RowBox[{"i", ",", 
            RowBox[{"i", "+", "1"}]}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "k", ",", 
           RowBox[{"l", "-", "1"}]}], "}"}]}], "]"}]}], "/", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"Mat", "[", 
         RowBox[{"[", 
          RowBox[{"i", ",", "j"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "k", ",", 
          RowBox[{"l", "-", "2"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", 
          RowBox[{"i", "+", "2"}], ",", "l"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", 
       RowBox[{"n", "-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"l", ",", 
       RowBox[{"k", "+", "2"}], ",", "n"}], "}"}]}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.564849566343047*^9, 3.5648495664232273`*^9}, {
  3.5648509962276983`*^9, 3.564851003424604*^9}, {3.5648511862832737`*^9, 
  3.564851189411683*^9}, {3.5648513193058157`*^9, 3.564851321177061*^9}, {
  3.564853065442851*^9, 3.5648530712890453`*^9}, {3.564854632847679*^9, 
  3.564854633463161*^9}, {3.567169633014978*^9, 3.567169649699935*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4"}], ",", 
   FractionBox["27", "116"], ",", 
   FractionBox["34", "151"], ",", 
   FractionBox["5", "96"], ",", 
   FractionBox["1", "8"], ",", 
   FractionBox["23", "28"]}], "}"}]], "Output",
 CellChangeTimes->{
  3.564849566806994*^9, 3.564850055642315*^9, 3.564850820767747*^9, 
   3.564851004043542*^9, 3.564851154731435*^9, 3.5648511900393267`*^9, {
   3.564851313126953*^9, 3.5648513214966593`*^9}, 3.564851712544693*^9, 
   3.5648518604155912`*^9, {3.5648519644787703`*^9, 3.564851969887974*^9}, 
   3.564852197879979*^9, 3.56485320800386*^9, 3.5648549509229097`*^9, {
   3.567169617811082*^9, 3.5671696501184807`*^9}, 3.5676590258617907`*^9, 
   3.567691313094261*^9, 3.5685243585325413`*^9, 3.570208408493991*^9, 
   3.589518151345944*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Test formula for CoulombIndex", "Subtitle",
 CellChangeTimes->{{3.56485418303375*^9, 3.564854187288809*^9}, {
  3.5671685523493013`*^9, 3.567168561780271*^9}, {3.567169040175424*^9, 
  3.5671690404801073`*^9}, {3.570337430915599*^9, 3.5703374319542713`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"n", "=", "4"}], ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
   "randomly", " ", "generates", " ", "nxn", " ", "DSZ", " ", "matrix"}], " ",
    "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"Mat", "-", 
    RowBox[{"Transpose", "[", "Mat", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Random", "[", 
      RowBox[{"Integer", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "50"}], ",", "50"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Cvec", "[", 
    RowBox[{"[", "n", "]"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"Cvec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.567169087153162*^9, 3.5671690936166897`*^9}, {
  3.567169145521708*^9, 3.567169150289743*^9}, {3.5676568959391623`*^9, 
  3.5676569006164083`*^9}, {3.567656932292842*^9, 3.567656936543468*^9}, {
  3.567657110078545*^9, 3.56765715100101*^9}, {3.567657315207281*^9, 
  3.567657315270331*^9}, {3.56765737185511*^9, 3.567657371957384*^9}, {
  3.567917259484564*^9, 3.56791727883324*^9}, {3.5685242785612507`*^9, 
  3.568524305425165*^9}, {3.5685243545445623`*^9, 3.5685243546474857`*^9}, {
  3.570337434519198*^9, 3.570337434606811*^9}, {3.5703533104659433`*^9, 
  3.57035331055272*^9}, {3.5703534392957172`*^9, 3.570353439364594*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "compare", " ", "numerical", " ", "search", " ", "with", " ", "answer", 
    " ", "from", " ", "induction", " ", "formula"}], " ", "*)"}], " ", 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Mat", "//", "MatrixForm"}], ",", " ", "Cvec"}], "}"}], 
   "\[IndentingNewLine]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CoulombIndex", "[", 
      RowBox[{"Mat", ",", "Mat", ",", "Cvec", ",", "y"}], "]"}], ",", 
     RowBox[{"CoulombIndexNum", "[", 
      RowBox[{"Mat", ",", "Mat", ",", "Cvec", ",", "y"}], "]"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.567169107915696*^9, 3.567169171759247*^9}, {
   3.56765745151396*^9, 3.567657453334242*^9}, {3.5676575123013897`*^9, 
   3.567657513205329*^9}, {3.567658971401977*^9, 3.5676589850322437`*^9}, {
   3.567916331999823*^9, 3.5679163343715553`*^9}, 3.568524289829691*^9, {
   3.570337442284917*^9, 3.570337471627099*^9}, {3.570337776670991*^9, 
   3.570337780122567*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "7", "40", "56"},
       {
        RowBox[{"-", "7"}], "0", 
        RowBox[{"-", "43"}], 
        RowBox[{"-", "46"}]},
       {
        RowBox[{"-", "40"}], "43", "0", 
        RowBox[{"-", "55"}]},
       {
        RowBox[{"-", "56"}], "46", "55", "0"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "27"}], ",", 
     RowBox[{"-", "20"}], ",", "28", ",", "19"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.5676574556298323`*^9, 3.567657462939241*^9}, 
   3.567657518388321*^9, {3.567658963372246*^9, 3.56765901019587*^9}, 
   3.5676913113446827`*^9, 3.567916326985065*^9, 3.5679163678033867`*^9, 
   3.567916402995996*^9, {3.567916488393951*^9, 3.5679164914368763`*^9}, {
   3.567916929116269*^9, 3.56791694071246*^9}, 3.567916976038581*^9, {
   3.5679170842280893`*^9, 3.5679170925331984`*^9}, {3.567917133467524*^9, 
   3.567917160465499*^9}, 3.5679172343976707`*^9, {3.567917270588401*^9, 
   3.567917302180522*^9}, {3.5685242844903307`*^9, 3.56852431886559*^9}, 
   3.5685243557524233`*^9, 3.570208379262498*^9, {3.570208414003438*^9, 
   3.570208430619341*^9}, {3.570337455185492*^9, 3.570337476342259*^9}, {
   3.570337515080318*^9, 3.570337564587268*^9}, {3.570337638364258*^9, 
   3.5703376705655203`*^9}, {3.570337772601899*^9, 3.5703377805104427`*^9}, 
   3.570337824440063*^9, {3.570337930397853*^9, 3.5703379371082172`*^9}, {
   3.570353103768703*^9, 3.570353128704358*^9}, {3.570353287496881*^9, 
   3.5703533528478613`*^9}, 3.570353440714634*^9, {3.570363497864573*^9, 
   3.5703635542509737`*^9}, 3.5895181575374393`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"CoulombIndexNum:\"\>", "\[InvisibleSpace]", 
   RowBox[{"{", "}"}]}],
  SequenceForm["CoulombIndexNum:", {}],
  Editable->False]], "Print",
 CellChangeTimes->{3.589518168769258*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.5676574556298323`*^9, 3.567657462939241*^9}, 
   3.567657518388321*^9, {3.567658963372246*^9, 3.56765901019587*^9}, 
   3.5676913113446827`*^9, 3.567916326985065*^9, 3.5679163678033867`*^9, 
   3.567916402995996*^9, {3.567916488393951*^9, 3.5679164914368763`*^9}, {
   3.567916929116269*^9, 3.56791694071246*^9}, 3.567916976038581*^9, {
   3.5679170842280893`*^9, 3.5679170925331984`*^9}, {3.567917133467524*^9, 
   3.567917160465499*^9}, 3.5679172343976707`*^9, {3.567917270588401*^9, 
   3.567917302180522*^9}, {3.5685242844903307`*^9, 3.56852431886559*^9}, 
   3.5685243557524233`*^9, 3.570208379262498*^9, {3.570208414003438*^9, 
   3.570208430619341*^9}, {3.570337455185492*^9, 3.570337476342259*^9}, {
   3.570337515080318*^9, 3.570337564587268*^9}, {3.570337638364258*^9, 
   3.5703376705655203`*^9}, {3.570337772601899*^9, 3.5703377805104427`*^9}, 
   3.570337824440063*^9, {3.570337930397853*^9, 3.5703379371082172`*^9}, {
   3.570353103768703*^9, 3.570353128704358*^9}, {3.570353287496881*^9, 
   3.5703533528478613`*^9}, 3.570353440714634*^9, {3.570363497864573*^9, 
   3.5703635542509737`*^9}, 3.58951816877063*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"%", "[", 
    RowBox[{"[", "1", "]"}], "]"}], "-", 
   RowBox[{"%", "[", 
    RowBox[{"[", "2", "]"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.570337483865697*^9, 3.57033748959533*^9}, {
  3.570337548521594*^9, 3.570337553913883*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.5703374900763617`*^9, 3.570337566219697*^9}, 
   3.5703376732035313`*^9, 3.5703531346137533`*^9, 3.570353442391028*^9, 
   3.589518168858759*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 609},
WindowMargins->{{Automatic, 38}, {Automatic, 25}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 437, 5, 125, "Title"],
Cell[1019, 29, 174, 4, 26, "Text"],
Cell[CellGroupData[{
Cell[1218, 37, 446, 9, 45, "Input"],
Cell[1667, 48, 673, 9, 38, "Print"]
}, Open  ]],
Cell[2355, 60, 150, 3, 28, "Input"],
Cell[CellGroupData[{
Cell[2530, 67, 161, 2, 47, "Subtitle"],
Cell[2694, 71, 2427, 67, 109, "Input"],
Cell[CellGroupData[{
Cell[5146, 142, 987, 20, 60, "Input"],
Cell[6136, 164, 2877, 60, 120, "Output"],
Cell[9016, 226, 1817, 26, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[10882, 258, 212, 3, 47, "Subtitle"],
Cell[11097, 263, 1959, 55, 109, "Input"],
Cell[CellGroupData[{
Cell[13081, 322, 868, 21, 60, "Input"],
Cell[13952, 345, 1904, 47, 93, "Output"],
Cell[15859, 394, 799, 13, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16695, 412, 1538, 41, 77, "Input"],
Cell[18236, 455, 807, 17, 47, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19092, 478, 264, 3, 47, "Subtitle"],
Cell[19359, 483, 2106, 57, 109, "Input"],
Cell[CellGroupData[{
Cell[21490, 544, 1025, 24, 61, "Input"],
Cell[22518, 570, 2164, 47, 77, "Output"],
Cell[24685, 619, 230, 6, 21, "Print"],
Cell[24918, 627, 1223, 18, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26178, 650, 306, 8, 29, "Input"],
Cell[26487, 660, 196, 3, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Kronecker.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     69797,       2083]
NotebookOptionsPosition[     68299,       2026]
NotebookOutlinePosition[     68675,       2043]
CellTagsIndexPosition[     68632,       2040]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Kronecker quiver", "Title",
 CellChangeTimes->{{3.5663244994907923`*^9, 3.566324549302702*^9}, {
  3.566325401650366*^9, 3.5663254061910458`*^9}, {3.5663281662237787`*^9, 
  3.566328167637095*^9}, {3.566364982636116*^9, 3.566364986555542*^9}}],

Cell["\<\
J. Manschot, B. Pioline, A.Sen, Feb 2013. Updated for CoulombHiggs 2.0, Sep \
2013\
\>", "Text",
 CellChangeTimes->{{3.589518029136827*^9, 3.5895180464931192`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CoulombHiggs`"}]}], "Input",
 CellChangeTimes->{{3.566324560202894*^9, 3.566324565919025*^9}, {
  3.56632532246786*^9, 3.566325344994219*^9}, {3.567429150651526*^9, 
  3.5674291515012217`*^9}, {3.5694751893373117`*^9, 3.569475192711845*^9}}],

Cell[BoxData["\<\"CoulombHiggs v 2.0 - A package for evaluating quiver \
invariants using the Coulomb and Higgs branch formulae.\"\>"], "Print",
 CellChangeTimes->{3.570250560500848*^9, 3.570250675859223*^9, 
  3.5702508142940807`*^9, 3.570250921169189*^9, 3.570338286390943*^9, 
  3.585326352328389*^9, 3.5854507918671083`*^9, 3.5895180522582273`*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ClearAll", "[", 
   RowBox[{"m", ",", "Om"}], "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverNoLoop", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "m"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.568655981943968*^9, 3.56865604126338*^9}, {
  3.5694231157772503`*^9, 3.569423116160769*^9}}],

Cell[CellGroupData[{

Cell["Recorded results for low dimension vector", "Section",
 CellChangeTimes->{{3.566365799879808*^9, 3.566365810397958*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"m", "+", "1"}], ")"}]}], 
    FractionBox[
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"1", "-", "m"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", "m"}]]}], ")"}]}], 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "2"}], "}"}], ",", "y_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox["y", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"2", " ", "m"}]]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], ",", "y_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y", "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "-", 
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox["y", 
        RowBox[{"2", "-", 
         RowBox[{"2", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"2", " ", "m"}]]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"3", "-", 
        RowBox[{"4", " ", "m"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", 
         RowBox[{"4", " ", "m"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
         SuperscriptBox["y", 
          RowBox[{"2", " ", "m"}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", " ", "m"}]]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
         SuperscriptBox["y", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
         SuperscriptBox["y", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "m"}]}]]}]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "3"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"m", "+", "1"}], ")"}]}], 
    FractionBox[
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"3", "-", 
        RowBox[{"3", " ", "m"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "y"}], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "m"]}], ")"}]}], 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "4"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["y", "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", "6"]}], "+", 
        SuperscriptBox["y", "8"], "+", 
        SuperscriptBox["y", "10"], "+", 
        SuperscriptBox["y", 
         RowBox[{"12", "-", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"6", "-", 
          RowBox[{"2", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"8", "-", 
          RowBox[{"2", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"10", "-", 
          RowBox[{"2", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"12", "-", 
          RowBox[{"2", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", "m"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"4", " ", "m"}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"2", "+", 
          RowBox[{"2", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"4", "+", 
          RowBox[{"2", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "m"}]}]]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "3"}], "}"}], ",", "y_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox["y", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"8", "-", 
         RowBox[{"6", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"6", " ", "m"}]], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], "4"], "-", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"2", " ", "m"}]], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "4"]}], "+", 
          SuperscriptBox["y", "6"]}], ")"}]}], "-", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "m"}]}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["y", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["y", "6"]}]}], ")"}]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"], "+", 
       SuperscriptBox["y", "4"]}], ")"}]}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "4"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"5", "-", 
         RowBox[{"8", " ", "m"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", 
           RowBox[{"2", " ", "m"}]]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", "14"]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"8", " ", "m"}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", " ", "m"}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"12", " ", "m"}]], "+", 
         SuperscriptBox["y", 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", "m"}], ")"}]}]], "+", 
         SuperscriptBox["y", 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", "m"}], ")"}]}]], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", "m"}], ")"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"4", " ", "m"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"4", " ", "m"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"4", " ", "m"}]}]]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"14", "+", 
           RowBox[{"4", " ", "m"}]}]], "-", 
         SuperscriptBox["y", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "m"}]}]], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"6", " ", "m"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"6", " ", "m"}]}]]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"2", "+", 
           RowBox[{"8", " ", "m"}]}]], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", "m"}]}]]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "5"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "5"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"6", "-", 
        RowBox[{"10", " ", "m"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "y"}], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"y", "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "2"]}], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "m"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", "16"]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"14", " ", "m"}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m"}], ")"}]}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"4", "+", 
          RowBox[{"10", " ", "m"}]}]], "+", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"12", " ", "m"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "m"}], ")"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}], "-", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"8", " ", "m"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "6"]}], "+", 
           RowBox[{"5", " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["y", "10"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["y", "12"]}], "+", 
           SuperscriptBox["y", "14"]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "m"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["y", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]}], ")"}], 
            " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "y", "+", 
              SuperscriptBox["y", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              SuperscriptBox["y", "4"], "+", 
              SuperscriptBox["y", "6"]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"], "+", 
        SuperscriptBox["y", "6"], "+", 
        SuperscriptBox["y", "8"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3"}], "}"}], ",", "y_"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "y"}], ")"}], 
      RowBox[{"5", "-", 
       RowBox[{"9", " ", "m"}]}]], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", "2"], "-", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", "m"}]]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", "m"}]]}], ")"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", 
        RowBox[{"2", " ", "m"}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"4", " ", "m"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["y", "8"]}], "+", 
       SuperscriptBox["y", 
        RowBox[{"4", " ", "m"}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"6", " ", "m"}]], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"6", "+", 
          RowBox[{"2", " ", "m"}]}]]}], "-", 
       SuperscriptBox["y", 
        RowBox[{"8", "+", 
         RowBox[{"2", " ", "m"}]}]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "m"}]}]]}]}], ")"}]}], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "5"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"], "+", 
        SuperscriptBox["y", "4"]}], ")"}], "2"]}]]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "4"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["y", "6"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "2"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "4"]}], "-", 
        RowBox[{"39", " ", 
         SuperscriptBox["y", "6"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "8"]}], "-", 
        RowBox[{"52", " ", 
         SuperscriptBox["y", "10"]}], "-", 
        RowBox[{"39", " ", 
         SuperscriptBox["y", "12"]}], "-", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", "14"]}], "-", 
        RowBox[{"7", " ", 
         SuperscriptBox["y", "16"]}], "-", 
        SuperscriptBox["y", "18"], "+", 
        SuperscriptBox["y", 
         RowBox[{"18", "-", 
          RowBox[{"12", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"8", "-", 
          RowBox[{"6", " ", "m"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"10", "-", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{"12", "-", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{"14", "-", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", 
          RowBox[{"16", "-", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"18", "-", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"6", "-", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"8", "-", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"10", "-", 
           RowBox[{"4", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"12", "-", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"14", "-", 
           RowBox[{"4", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"16", "-", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"18", "-", 
          RowBox[{"4", " ", "m"}]}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"2", "-", 
          RowBox[{"2", " ", "m"}]}]], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", 
          RowBox[{"6", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", 
          RowBox[{"8", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", 
          RowBox[{"10", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", 
          RowBox[{"12", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", 
          RowBox[{"14", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", 
          RowBox[{"16", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", 
          RowBox[{"18", "-", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", 
          RowBox[{"2", " ", "m"}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"4", " ", "m"}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"6", " ", "m"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"12", " ", "m"}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"4", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m"}], ")"}]}]], "+", 
        RowBox[{"26", " ", 
         SuperscriptBox["y", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", "m"}], ")"}]}]]}], "+", 
        RowBox[{"15", " ", 
         SuperscriptBox["y", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"6", "+", "m"}], ")"}]}]]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"7", "+", "m"}], ")"}]}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"8", "+", "m"}], ")"}]}]], "+", 
        RowBox[{"10", " ", 
         SuperscriptBox["y", 
          RowBox[{"2", "+", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"21", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"30", " ", 
         SuperscriptBox["y", 
          RowBox[{"6", "+", 
           RowBox[{"2", " ", "m"}]}]]}], "+", 
        RowBox[{"32", " ", 
         SuperscriptBox["y", 
          RowBox[{"8", "+", 
           RowBox[{"2", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"2", "+", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", "+", 
           RowBox[{"4", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"6", "+", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"8", "+", 
           RowBox[{"4", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"10", "+", 
          RowBox[{"4", " ", "m"}]}]], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["y", 
          RowBox[{"2", "+", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", "+", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{"6", "+", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "m"}]}]]}], "-", 
        SuperscriptBox["y", 
         RowBox[{"10", "+", 
          RowBox[{"6", " ", "m"}]}]]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "6"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "4"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["y", "4"]}], ")"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "5"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"m", "+", "1"}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["y", 
         RowBox[{"33", "-", 
          RowBox[{"15", " ", "m"}]}]]}], "+", 
       SuperscriptBox["y", 
        RowBox[{"25", "-", 
         RowBox[{"9", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"27", "-", 
         RowBox[{"9", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"29", "-", 
         RowBox[{"9", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"31", "-", 
         RowBox[{"9", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"33", "-", 
         RowBox[{"9", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"17", "-", 
         RowBox[{"7", " ", "m"}]}]], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"21", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"25", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"27", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", 
         RowBox[{"29", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"31", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"33", "-", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       SuperscriptBox["y", 
        RowBox[{"15", "-", 
         RowBox[{"5", " ", "m"}]}]], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"6", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"10", " ", 
        SuperscriptBox["y", 
         RowBox[{"21", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"14", " ", 
        SuperscriptBox["y", 
         RowBox[{"25", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", 
         RowBox[{"27", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"29", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"31", "-", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       SuperscriptBox["y", 
        RowBox[{"33", "-", 
         RowBox[{"5", " ", "m"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"11", "-", 
         RowBox[{"3", " ", "m"}]}]], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"13", " ", 
        SuperscriptBox["y", 
         RowBox[{"15", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"25", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"38", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"47", " ", 
        SuperscriptBox["y", 
         RowBox[{"21", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"49", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"43", " ", 
        SuperscriptBox["y", 
         RowBox[{"25", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", 
         RowBox[{"27", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", 
         RowBox[{"29", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"31", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"33", "-", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "-", "m"}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "-", "m"}]]}], "+", 
       RowBox[{"34", " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "-", "m"}]]}], "+", 
       RowBox[{"69", " ", 
        SuperscriptBox["y", 
         RowBox[{"15", "-", "m"}]]}], "+", 
       RowBox[{"108", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "-", "m"}]]}], "+", 
       RowBox[{"140", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "-", "m"}]]}], "+", 
       RowBox[{"150", " ", 
        SuperscriptBox["y", 
         RowBox[{"21", "-", "m"}]]}], "+", 
       RowBox[{"136", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "-", "m"}]]}], "+", 
       RowBox[{"102", " ", 
        SuperscriptBox["y", 
         RowBox[{"25", "-", "m"}]]}], "+", 
       RowBox[{"63", " ", 
        SuperscriptBox["y", 
         RowBox[{"27", "-", "m"}]]}], "+", 
       RowBox[{"29", " ", 
        SuperscriptBox["y", 
         RowBox[{"29", "-", "m"}]]}], "+", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"31", "-", "m"}]]}], "+", 
       SuperscriptBox["y", 
        RowBox[{"33", "-", "m"}]], "+", 
       RowBox[{"14", " ", 
        SuperscriptBox["y", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m"}], ")"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", "m"}], ")"}]}]]}], "+", 
       RowBox[{"43", " ", 
        SuperscriptBox["y", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", "m"}], ")"}]}]]}], "+", 
       SuperscriptBox["y", 
        RowBox[{"5", " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", "m"}], ")"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"7", "+", "m"}]], "+", 
       RowBox[{"38", " ", 
        SuperscriptBox["y", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", "m"}], ")"}]}]]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "+", "m"}]]}], "+", 
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", "m"}], ")"}]}]]}], "-", 
       RowBox[{"29", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "+", "m"}]]}], "-", 
       RowBox[{"63", " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "+", "m"}]]}], "-", 
       RowBox[{"102", " ", 
        SuperscriptBox["y", 
         RowBox[{"15", "+", "m"}]]}], "-", 
       RowBox[{"136", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "+", "m"}]]}], "-", 
       RowBox[{"150", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "+", "m"}]]}], "-", 
       RowBox[{"140", " ", 
        SuperscriptBox["y", 
         RowBox[{"21", "+", "m"}]]}], "-", 
       RowBox[{"108", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "+", "m"}]]}], "-", 
       RowBox[{"69", " ", 
        SuperscriptBox["y", 
         RowBox[{"25", "+", "m"}]]}], "-", 
       RowBox[{"34", " ", 
        SuperscriptBox["y", 
         RowBox[{"27", "+", "m"}]]}], "-", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", 
         RowBox[{"29", "+", "m"}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"31", "+", "m"}]]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"31", " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"49", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"47", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["y", 
         RowBox[{"25", "+", 
          RowBox[{"3", " ", "m"}]}]]}], "+", 
       SuperscriptBox["y", 
        RowBox[{"29", "+", 
         RowBox[{"3", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"7", "+", 
         RowBox[{"5", " ", "m"}]}]], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "+", 
       RowBox[{"12", " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "+", 
       RowBox[{"13", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "+", 
       RowBox[{"10", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["y", 
         RowBox[{"21", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["y", 
         RowBox[{"23", "+", 
          RowBox[{"5", " ", "m"}]}]]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["y", 
         RowBox[{"7", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       RowBox[{"4", " ", 
        SuperscriptBox["y", 
         RowBox[{"9", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", 
         RowBox[{"11", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       RowBox[{"8", " ", 
        SuperscriptBox["y", 
         RowBox[{"13", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["y", 
         RowBox[{"15", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       RowBox[{"7", " ", 
        SuperscriptBox["y", 
         RowBox[{"17", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       RowBox[{"5", " ", 
        SuperscriptBox["y", 
         RowBox[{"19", "+", 
          RowBox[{"7", " ", "m"}]}]]}], "-", 
       SuperscriptBox["y", 
        RowBox[{"23", "+", 
         RowBox[{"7", " ", "m"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"7", "+", 
         RowBox[{"9", " ", "m"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"9", "+", 
         RowBox[{"9", " ", "m"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"11", "+", 
         RowBox[{"9", " ", "m"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"13", "+", 
         RowBox[{"9", " ", "m"}]}]], "-", 
       SuperscriptBox["y", 
        RowBox[{"15", "+", 
         RowBox[{"9", " ", "m"}]}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"7", "+", 
         RowBox[{"15", " ", "m"}]}]]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "7"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "4"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"], "+", 
          SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["y", "4"], "+", 
         SuperscriptBox["y", "6"], "+", 
         SuperscriptBox["y", "8"]}], ")"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"4", ",", "4"}], "}"}], ",", "y_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{"7", "-", 
         RowBox[{"16", " ", "m"}]}]], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["y", "2"], "-", 
          SuperscriptBox["y", 
           RowBox[{"2", " ", "m"}]], "+", 
          SuperscriptBox["y", 
           RowBox[{"4", " ", "m"}]], "-", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"2", " ", "m"}]}]]}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", "20"]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"10", " ", "m"}]], "-", 
         SuperscriptBox["y", 
          RowBox[{"12", " ", "m"}]], "+", 
         SuperscriptBox["y", 
          RowBox[{"16", " ", "m"}]], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"18", " ", "m"}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"20", " ", "m"}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"22", " ", "m"}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"24", " ", "m"}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"12", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"14", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "m"}], ")"}]}]]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"16", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "m"}], ")"}]}]], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", "m"}], ")"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", "m"}], ")"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", "m"}], ")"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", "m"}], ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"9", "+", "m"}], ")"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"20", "+", 
            RowBox[{"2", " ", "m"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"18", "+", 
            RowBox[{"4", " ", "m"}]}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"8", "+", 
           RowBox[{"6", " ", "m"}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"6", " ", "m"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"16", "+", 
            RowBox[{"6", " ", "m"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"20", "+", 
            RowBox[{"6", " ", "m"}]}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"4", "+", 
           RowBox[{"8", " ", "m"}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["y", 
           RowBox[{"12", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", 
           RowBox[{"14", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"18", "+", 
            RowBox[{"8", " ", "m"}]}]]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"20", "+", 
           RowBox[{"8", " ", "m"}]}]], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"10", " ", "m"}]}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"10", " ", "m"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"10", " ", "m"}]}]]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"8", "+", 
           RowBox[{"10", " ", "m"}]}]], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", 
           RowBox[{"12", "+", 
            RowBox[{"10", " ", "m"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"14", "+", 
            RowBox[{"10", " ", "m"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"16", "+", 
            RowBox[{"10", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"14", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", 
           RowBox[{"16", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"18", "+", 
            RowBox[{"12", " ", "m"}]}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"20", "+", 
           RowBox[{"12", " ", "m"}]}]], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"14", " ", "m"}]}]]}], "-", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"14", " ", "m"}]}]]}], "-", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"14", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"14", " ", "m"}]}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"12", "+", 
           RowBox[{"14", " ", "m"}]}]], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["y", 
           RowBox[{"16", "+", 
            RowBox[{"14", " ", "m"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"18", "+", 
            RowBox[{"14", " ", "m"}]}]]}], "+", 
         SuperscriptBox["y", 
          RowBox[{"20", "+", 
           RowBox[{"14", " ", "m"}]}]], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "-", 
         RowBox[{"6", " ", 
          SuperscriptBox["y", 
           RowBox[{"6", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "-", 
         RowBox[{"12", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "-", 
         RowBox[{"10", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["y", 
           RowBox[{"12", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"14", "+", 
            RowBox[{"16", " ", "m"}]}]]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"18", " ", "m"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"18", " ", "m"}]}]]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"8", "+", 
            RowBox[{"18", " ", "m"}]}]]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"10", "+", 
            RowBox[{"18", " ", "m"}]}]]}], "-", 
         SuperscriptBox["y", 
          RowBox[{"12", "+", 
           RowBox[{"18", " ", "m"}]}]], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"20", " ", "m"}]}]]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["y", 
           RowBox[{"4", "+", 
            RowBox[{"20", " ", "m"}]}]]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["y", 
           RowBox[{"2", "+", 
            RowBox[{"22", " ", "m"}]}]]}]}], ")"}]}], ")"}]}], "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "7"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "4"]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"], "+", 
         SuperscriptBox["y", "4"]}], ")"}], "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.566365508426589*^9, 3.5663655134651833`*^9}, {
  3.566365671160995*^9, 3.566365689924806*^9}, {3.566365748360732*^9, 
  3.5663657525855513`*^9}, {3.5664094154158163`*^9, 3.566409457138565*^9}, {
  3.566410181681253*^9, 3.566410208936659*^9}, {3.5664110802419357`*^9, 
  3.566411096877408*^9}, {3.567146968073351*^9, 3.5671469732972803`*^9}, {
  3.5686565160396757`*^9, 3.5686565220152903`*^9}, {3.5688687694772177`*^9, 
  3.568868775341476*^9}, {3.568869180337418*^9, 3.568869180963689*^9}, {
  3.569422514460106*^9, 3.56942251450445*^9}, {3.5694225627180862`*^9, 
  3.569422563004038*^9}, {3.569422709186384*^9, 3.569422737951707*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate the Poincare polynomial", "Section",
 CellChangeTimes->{{3.5663257400631237`*^9, 3.566325761342157*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Nvec", "[", 
      RowBox[{"[", "2", "]"}], "]"}], ",", 
     RowBox[{"-", 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverNoLoop", "=", "True"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "m"}], ";"}]}], "Input",
 CellChangeTimes->CompressedData["
1:eJwdzkFI03EcBfCV2ppNKJ0SlW3VIf1jXhLZilz/zYmhJZM0NRTdsKUmddih
w5pTyCRH2dzagpAhZIcGDuowRCOwi1MEqbTEoQ6M+cNNcml6sPq97+Hx4R0e
vDOm+9WtByUSyXkeODzHLl53MdGnulEECzY9RvjpWHUNVF1i9fCXNbUBetXm
JriRnmyB7lJFO6z3JO5BQUh20b5D7oB3ND9fwF13jPydb5yANmeIPKE7OgNH
43uz8NnUkVUTd+xyBrkjuzJi5n5c0pKRjWsHnNxEsZm8uZCtho8jVRrYUDCg
hfapd2T/5roB6sfSy6gbmwuj+LfiI1cGPodrBpn4py5C9nzpPdTPDf59Tr6X
+e9Cr8naAUuu6h9AxWop2bml3Q9zh6W3yei/41lSNxNDt3LJ5lMlvdCheUiG
qnJsh7mGlEoHTLW0npZxixp7SNfyI+UiV13eRQYkwhOYNneB1Cd13056mKh5
W0mq9pUx+D0WZzAvsCwNvGTi18JdGdyyDwlQPuonLdHgmywvE5tyx0dIZfs4
mdJHztdmhKHVnkfGpi1rsG+wm1yXn1Od9TGxIk1H+pfK2uB8vJwUfnQ/hb5X
r51QMbk9ATM/7JH/AfuDPMM=
  "]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QCoulomb", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"CoulombBranchFormula", "[", 
     RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Element]", "Integers"}], ",", 
      RowBox[{"y", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.567016029942596*^9, 3.5670160310425043`*^9}, {
   3.567016173470949*^9, 3.567016181165941*^9}, {3.567016518214642*^9, 
   3.567016545677002*^9}, {3.567274241395352*^9, 3.567274247905613*^9}, {
   3.567274506076002*^9, 3.567274506867218*^9}, {3.5676922102420883`*^9, 
   3.567692210441121*^9}, 3.567702344733656*^9, 3.5677025361595373`*^9, {
   3.567702691905326*^9, 3.567702699463328*^9}, 3.567702760966723*^9, {
   3.5677028593827333`*^9, 3.567702860349798*^9}, {3.567702901590885*^9, 
   3.567702902146818*^9}, {3.56783702592771*^9, 3.567837026502062*^9}, {
   3.56865605873682*^9, 3.568656066086918*^9}, {3.5686566952005157`*^9, 
   3.5686567024882936`*^9}, {3.56886864875856*^9, 3.568868649278404*^9}, {
   3.569422616564973*^9, 3.56942261910984*^9}, {3.5694227828012047`*^9, 
   3.569422784001871*^9}, {3.569423906547161*^9, 3.569423909794601*^9}, {
   3.5853263631670303`*^9, 3.585326363438569*^9}}],

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{{3.568656067393127*^9, 3.568656073452793*^9}, 
   3.56865616945487*^9, {3.568656255880641*^9, 3.568656299248522*^9}, {
   3.568656334921464*^9, 3.568656355228011*^9}, 3.568656408949727*^9, {
   3.568656465052354*^9, 3.568656482527575*^9}, 3.568656526573827*^9, {
   3.56865671956021*^9, 3.568656726098804*^9}, 3.568725468198723*^9, 
   3.568725881407464*^9, {3.568868649939818*^9, 3.568868663221107*^9}, 
   3.568868838161558*^9, {3.56942259632876*^9, 3.569422619632724*^9}, {
   3.569422784901044*^9, 3.569422788945077*^9}, 3.569423179609235*^9, 
   3.569423232133218*^9, 3.569423445757884*^9, 3.569423856781886*^9, {
   3.569423889062079*^9, 3.569423910182959*^9}, 3.5694752403838243`*^9, 
   3.57020798703377*^9, {3.5702505682187777`*^9, 3.5702505718503323`*^9}, 
   3.5703382927477493`*^9, {3.5853263650734673`*^9, 3.5853263818715553`*^9}, 
   3.5895180599056597`*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", 
     RowBox[{"3", "-", 
      RowBox[{"4", " ", "m"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", 
       RowBox[{"4", " ", "m"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["y", "4"]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
       SuperscriptBox["y", 
        RowBox[{"2", " ", "m"}]]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["y", 
        RowBox[{"4", " ", "m"}]]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
       SuperscriptBox["y", 
        RowBox[{"2", "+", 
         RowBox[{"2", " ", "m"}]}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
       SuperscriptBox["y", 
        RowBox[{"4", "+", 
         RowBox[{"2", " ", "m"}]}]]}]}], ")"}]}], 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}]], "Output",
 CellChangeTimes->{{3.568656334924946*^9, 3.568656355232972*^9}, 
   3.5686564094012547`*^9, {3.568656465056652*^9, 3.568656482529662*^9}, 
   3.568656526577283*^9, {3.5686567196478863`*^9, 3.568656727478834*^9}, 
   3.568725479785421*^9, 3.568725882636139*^9, {3.568868650228702*^9, 
   3.568868657422326*^9}, 3.568868734842298*^9, 3.568868838205249*^9, {
   3.569422596676341*^9, 3.569422619671194*^9}, {3.569422785005048*^9, 
   3.569422789099992*^9}, 3.569423179753892*^9, 3.5694232322815857`*^9, 
   3.5694234459228153`*^9, 3.569423856815523*^9, {3.5694238890980587`*^9, 
   3.5694239103233147`*^9}, 3.5694752405873938`*^9, 3.570207987246978*^9, {
   3.5702505699210663`*^9, 3.5702505720692387`*^9}, 3.570338292940164*^9, {
   3.5853263653370247`*^9, 3.585326382074057*^9}, 3.589518060083009*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QHiggs", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    RowBox[{"HiggsBranchFormula", "[", 
     RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"m", "\[Element]", "Integers"}], ",", 
      RowBox[{"y", ">", "0"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.569422814106914*^9, 3.569422821094733*^9}, {
  3.569423084585252*^9, 3.569423085327283*^9}, {3.5694238723177767`*^9, 
  3.569423900172325*^9}, {3.58532642683747*^9, 3.585326426997217*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"StackInvariant: summing \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" ordered partitions\"\>"}],
  SequenceForm["StackInvariant: summing ", 3, " ordered partitions"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569422986061595*^9, {3.569423085958754*^9, 3.569423093179268*^9}, {
   3.56942312434167*^9, 3.5694231488975677`*^9}, 3.5694231810425453`*^9, {
   3.5694232287046967`*^9, 3.5694232373270597`*^9}, {3.569423450784954*^9, 
   3.5694234627225637`*^9}, {3.56942385783213*^9, 3.5694239109483557`*^9}, 
   3.569475241517455*^9, 3.570207990562571*^9, 3.570250583799827*^9, 
   3.5853264273005342`*^9, 3.589518061221891*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"StackInvariant: summing \"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\" ordered partitions\"\>"}],
  SequenceForm["StackInvariant: summing ", 3, " ordered partitions"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569422986061595*^9, {3.569423085958754*^9, 3.569423093179268*^9}, {
   3.56942312434167*^9, 3.5694231488975677`*^9}, 3.5694231810425453`*^9, {
   3.5694232287046967`*^9, 3.5694232373270597`*^9}, {3.569423450784954*^9, 
   3.5694234627225637`*^9}, {3.56942385783213*^9, 3.5694239109483557`*^9}, 
   3.569475241517455*^9, 3.570207990562571*^9, 3.570250583799827*^9, 
   3.5853264273005342`*^9, 3.589518061223884*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"StackInvariant: summing \"\>", "\[InvisibleSpace]", "26", 
   "\[InvisibleSpace]", "\<\" ordered partitions\"\>"}],
  SequenceForm["StackInvariant: summing ", 26, " ordered partitions"],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569422986061595*^9, {3.569423085958754*^9, 3.569423093179268*^9}, {
   3.56942312434167*^9, 3.5694231488975677`*^9}, 3.5694231810425453`*^9, {
   3.5694232287046967`*^9, 3.5694232373270597`*^9}, {3.569423450784954*^9, 
   3.5694234627225637`*^9}, {3.56942385783213*^9, 3.5694239109483557`*^9}, 
   3.569475241517455*^9, 3.570207990562571*^9, 3.570250583799827*^9, 
   3.5853264273005342`*^9, 3.58951806122628*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["y", "2"]}], ")"}], "2"]}]], 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"-", "1"}], ")"}], "m"], " ", 
   SuperscriptBox["y", 
    RowBox[{"3", "-", 
     RowBox[{"6", " ", "m"}]}]], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["y", 
      RowBox[{"4", " ", "m"}]]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
      SuperscriptBox["y", 
       RowBox[{"4", " ", "m"}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "m"], " ", 
      SuperscriptBox["y", 
       RowBox[{"6", " ", "m"}]]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "m"], " ", 
      SuperscriptBox["y", 
       RowBox[{"4", "+", 
        RowBox[{"2", " ", "m"}]}]]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
      SuperscriptBox["y", 
       RowBox[{"2", "+", 
        RowBox[{"4", " ", "m"}]}]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "m"]}], ")"}], " ", 
      SuperscriptBox["y", 
       RowBox[{"4", "+", 
        RowBox[{"4", " ", "m"}]}]]}]}], ")"}]}]}]], "Output",
 CellChangeTimes->{{3.569422815966909*^9, 3.569422821619431*^9}, 
   3.569422986063382*^9, {3.569423085961545*^9, 3.56942309318145*^9}, {
   3.569423124353736*^9, 3.569423149024375*^9}, 3.569423181081962*^9, {
   3.569423228707547*^9, 3.5694232373328257`*^9}, {3.5694234509055758`*^9, 
   3.569423462728283*^9}, {3.56942385784592*^9, 3.569423910957724*^9}, 
   3.569475241691956*^9, 3.57020799075147*^9, 3.570250584013606*^9, 
   3.585326427481121*^9, 3.589518061443268*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"QCoulomb", "-", 
    RowBox[{"OmR", "[", 
     RowBox[{"Nvec", ",", "y"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Element]", "Integers"}], ",", 
     RowBox[{"y", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.567016570914033*^9, 3.567016584508479*^9}, {
   3.569422793217951*^9, 3.5694227953349733`*^9}, 3.569423164801033*^9, 
   3.569423917640231*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5670165849957943`*^9, {3.567016776350559*^9, 3.567016803536681*^9}, {
   3.567146996785112*^9, 3.567147007155047*^9}, {3.567272909612483*^9, 
   3.567272957819066*^9}, 3.567274513524239*^9, {3.567702044248125*^9, 
   3.5677020493226*^9}, 3.567702271409181*^9, {3.56865649454193*^9, 
   3.568656527472486*^9}, {3.568656721188003*^9, 3.56865672934831*^9}, 
   3.56872588563316*^9, {3.5694225982731028`*^9, 3.569422620582197*^9}, 
   3.569422795855815*^9, {3.569423161440551*^9, 3.569423182275663*^9}, 
   3.569423238553849*^9, {3.569423882850375*^9, 3.5694239208700523`*^9}, 
   3.56947524332539*^9, 3.570207993423059*^9, 3.585326430493903*^9, 
   3.589518062954892*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"QHiggs", "-", 
    RowBox[{"OmR", "[", 
     RowBox[{"Nvec", ",", "y"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"m", "\[Element]", "Integers"}], ",", 
     RowBox[{"y", ">", "0"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.569422836895166*^9, 3.569422837696515*^9}, 
   3.56942316833442*^9, 3.569423919752252*^9}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.5694228385534077`*^9, {3.569423168825775*^9, 3.5694231828931932`*^9}, 
   3.569423239171356*^9, {3.569423883488263*^9, 3.569423921470458*^9}, 
   3.569475244193585*^9, 3.570207994761166*^9, 3.585326433890149*^9, 
   3.5895180639504128`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{"QCoulomb", "-", 
       RowBox[{"OmR", "[", 
        RowBox[{"Nvec", ",", "y"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "10"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"m", ",", "1", ",", "5"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.566327036175734*^9, 3.56632705106171*^9}, {
   3.566329241941512*^9, 3.566329319521072*^9}, {3.566329354992567*^9, 
   3.5663293612325573`*^9}, {3.5663652044425163`*^9, 3.56636520752941*^9}, {
   3.5663652591764717`*^9, 3.566365305310602*^9}, 3.566365827648973*^9, {
   3.566366035138361*^9, 3.566366039320635*^9}, {3.566409471385085*^9, 
   3.5664094911654787`*^9}, {3.5664102347954884`*^9, 3.5664102351308804`*^9}, 
   3.5670165544451323`*^9, {3.569422799514497*^9, 3.569422801439601*^9}, 
   3.569423172712214*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.566327045432914*^9, 3.566327051481593*^9}, {
   3.566329245430238*^9, 3.566329320036087*^9}, {3.566329356103743*^9, 
   3.566329361559737*^9}, {3.566365260426862*^9, 3.56636530562294*^9}, {
   3.566365361924453*^9, 3.5663653961789007`*^9}, {3.566365437346199*^9, 
   3.5663654599529037`*^9}, 3.566365535627228*^9, 3.5663656599962587`*^9, 
   3.566365742616884*^9, {3.566365822719521*^9, 3.566365828130616*^9}, {
   3.566409485673746*^9, 3.566409491697297*^9}, 3.566410240564842*^9, 
   3.566411067837307*^9, 3.566411102365738*^9, {3.566494132683133*^9, 
   3.566494150188216*^9}, 3.566494188381378*^9, 3.5664942368131104`*^9, 
   3.5666702100867653`*^9, 3.567016555199753*^9, {3.567016777796563*^9, 
   3.567016806883638*^9}, 3.567147010137994*^9, 3.5672745147147827`*^9, 
   3.567702050591278*^9, 3.568656530927353*^9, 3.568656731268879*^9, 
   3.5687258871684237`*^9, 3.5694226216814537`*^9, 3.5694228020664062`*^9, {
   3.569423172870984*^9, 3.569423184141737*^9}, 3.569423242285906*^9, 
   3.569475244882625*^9, 3.570207996961412*^9, 3.585326435571434*^9, 
   3.5895180654027042`*^9}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 607},
WindowMargins->{{Automatic, 83}, {Automatic, 1}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 249, 3, 77, "Title"],
Cell[831, 27, 174, 4, 26, "Text"],
Cell[CellGroupData[{
Cell[1030, 35, 399, 8, 45, "Input"],
Cell[1432, 45, 352, 4, 38, "Print"]
}, Open  ]],
Cell[1799, 52, 637, 18, 77, "Input"],
Cell[CellGroupData[{
Cell[2461, 74, 126, 1, 68, "Section"],
Cell[2590, 77, 50378, 1560, 1350, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53005, 1642, 119, 1, 68, "Section"],
Cell[53127, 1645, 1234, 31, 76, "Input"],
Cell[CellGroupData[{
Cell[54386, 1680, 1257, 22, 29, "Input"],
Cell[55646, 1704, 993, 14, 22, "Print"],
Cell[56642, 1720, 2393, 66, 58, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59072, 1791, 536, 12, 29, "Input"],
Cell[CellGroupData[{
Cell[59633, 1807, 702, 12, 22, "Print"],
Cell[60338, 1821, 702, 12, 22, "Print"],
Cell[61043, 1835, 703, 12, 22, "Print"]
}, Open  ]],
Cell[61761, 1850, 2341, 73, 76, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64139, 1928, 459, 12, 29, "Input"],
Cell[64601, 1942, 721, 11, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65359, 1958, 404, 11, 29, "Input"],
Cell[65766, 1971, 293, 5, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[66096, 1981, 946, 20, 29, "Input"],
Cell[67045, 2003, 1214, 18, 62, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Multinode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[     66519,       1916]
NotebookOptionsPosition[     62645,       1787]
NotebookOutlinePosition[     63022,       1804]
CellTagsIndexPosition[     62979,       1801]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["4-node and 5-node and cyclic quivers", "Title",
 CellChangeTimes->{{3.5663244994907923`*^9, 3.566324549302702*^9}, {
  3.566325401650366*^9, 3.5663254061910458`*^9}, {3.5663281662237787`*^9, 
  3.566328167637095*^9}, {3.566364982636116*^9, 3.566364986555542*^9}, {
  3.566411545686633*^9, 3.566411550243651*^9}, {3.569930160027919*^9, 
  3.569930161800126*^9}}],

Cell["\<\
J. Manschot, B. Pioline, A.Sen, Feb 2013. Updated for CoulombHiggs 2.0, Sep \
2013\
\>", "Text",
 CellChangeTimes->{{3.589518029136827*^9, 3.5895180464931192`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CoulombHiggs`"}]}], "Input",
 CellChangeTimes->{{3.566324560202894*^9, 3.566324565919025*^9}, {
  3.56632532246786*^9, 3.566325344994219*^9}, {3.569475307695706*^9, 
  3.569475310347427*^9}, {3.585325098988615*^9, 3.5853250998730717`*^9}, {
  3.58532633128971*^9, 3.5853263321592827`*^9}}],

Cell[BoxData["\<\"CoulombHiggs v 2.0 - A package for evaluating quiver \
invariants using the Coulomb and Higgs branch formulae.\"\>"], "Print",
 CellChangeTimes->{
  3.568725923336866*^9, 3.569475310801095*^9, 3.569647522433566*^9, {
   3.569647666690927*^9, 3.5696476789632387`*^9}, 3.569648085252981*^9, 
   3.569648126492104*^9, 3.5699282882977*^9, 3.569928471575137*^9, {
   3.5699299222451344`*^9, 3.5699299360330973`*^9}, 3.5702082838298807`*^9, 
   3.5853251012947683`*^9, 3.585325136210238*^9, 3.58532601646873*^9, 
   3.585326332600651*^9, 3.585328270760222*^9, 3.585328485200646*^9, 
   3.5854505978833*^9, 3.5895182084727087`*^9, 3.5895183040539703`*^9, 
   3.589518356698628*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{3.5687249295813227`*^9}],

Cell[CellGroupData[{

Cell["\<\
Example 5.1.1 in \[OpenCurlyDoubleQuote]From Black holes to quivers\
\[CloseCurlyDoubleQuote]\
\>", "Subtitle",
 CellChangeTimes->{{3.566157570424822*^9, 3.566157574278225*^9}, {
  3.566157659163938*^9, 3.566157659388249*^9}, {3.56641161829279*^9, 
  3.5664116397933197`*^9}, {3.589518509624219*^9, 3.5895185127037067`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "3", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "3"}], ",", "0", ",", "4", ",", "4"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "4"}], ",", "0", ",", "7"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"4", ",", 
       RowBox[{"-", "4"}], ",", 
       RowBox[{"-", "7"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"21", "/", "10"}], ",", "3", ",", 
     RowBox[{
      RowBox[{"-", "11"}], "/", "10"}], ",", 
     RowBox[{"-", "4"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"OmS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "t"}], "]"}], 
    "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"kk", "+", "1"}], ")"}]}], 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{"y", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "7"}], "kk"}], "+", "1", "+", 
          RowBox[{"2", "i"}]}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "0", ",", 
         RowBox[{
          RowBox[{"7", "kk"}], "-", "1"}]}], "}"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "t"}], 
        "]"}], "+", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"y", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "kk"}], "+", "1", "+", 
             RowBox[{"2", "i"}]}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", 
            RowBox[{"kk", "-", "1"}]}], "}"}]}], "]"}], "^", "2"}]}], 
      ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.566671365999784*^9, 3.566671369624777*^9}, {
   3.566673873304241*^9, 3.5666738748581657`*^9}, {3.567147506033668*^9, 
   3.567147507596552*^9}, {3.568655888712068*^9, 3.5686558893997602`*^9}, 
   3.569647728837858*^9, {3.5853251927608423`*^9, 3.585325195321991*^9}, {
   3.5854506217601833`*^9, 3.5854506218357143`*^9}, {3.58545065478706*^9, 
   3.5854506569618483`*^9}, {3.589518285477586*^9, 3.5895182890350437`*^9}, {
   3.589518444201682*^9, 3.589518444417425*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "kk"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"$QuiverNoLoop", "=", "False"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QPoinca", "=", 
  RowBox[{"CoulombBranchFormula", "[", 
   RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.566672544780291*^9, 3.566672554010585*^9}, {
   3.566672808535996*^9, 3.5666728119803247`*^9}, {3.567147134074862*^9, 
   3.5671471398743467`*^9}, {3.567147534403851*^9, 3.5671475348492107`*^9}, {
   3.567147648189348*^9, 3.567147693467976*^9}, {3.567703652240096*^9, 
   3.567703652631763*^9}, {3.567703824756543*^9, 3.567703826220646*^9}, {
   3.568655569652807*^9, 3.568655573923633*^9}, {3.5686556098139687`*^9, 
   3.5686556103489*^9}, 3.568724931681937*^9, {3.5696477095884247`*^9, 
   3.569647719410825*^9}, {3.569647807579797*^9, 3.569647860102881*^9}, {
   3.5696481165697737`*^9, 3.569648117960438*^9}, {3.569648158542841*^9, 
   3.569648159582551*^9}, {3.585325148969751*^9, 3.585325149176833*^9}, {
   3.58532603857831*^9, 3.585326038873698*^9}, {3.5853281760750628`*^9, 
   3.585328176398394*^9}, {3.589518324844631*^9, 3.589518331092905*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{
  3.585325149681726*^9, 3.585325196404222*^9, {3.585326028511445*^9, 
   3.585326039233917*^9}, 3.585326335691484*^9, 3.585450608714203*^9, 
   3.589518212702289*^9, {3.589518290022498*^9, 3.589518359389635*^9}, 
   3.589518445547542*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.585325149681726*^9, 3.585325196404222*^9, {3.585326028511445*^9, 
   3.585326039233917*^9}, 3.585326335691484*^9, 3.585450608714203*^9, 
   3.589518212702289*^9, {3.589518290022498*^9, 3.589518359389635*^9}, 
   3.58951844562004*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.585325149681726*^9, 3.585325196404222*^9, {3.585326028511445*^9, 
   3.585326039233917*^9}, 3.585326335691484*^9, 3.585450608714203*^9, 
   3.589518212702289*^9, {3.589518290022498*^9, 3.589518359389635*^9}, 
   3.5895184456513367`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.585325149681726*^9, 3.585325196404222*^9, {3.585326028511445*^9, 
   3.585326039233917*^9}, 3.585326335691484*^9, 3.585450608714203*^9, 
   3.589518212702289*^9, {3.589518290022498*^9, 3.589518359389635*^9}, 
   3.589518445654314*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.585325149681726*^9, 3.585325196404222*^9, {3.585326028511445*^9, 
   3.585326039233917*^9}, 3.585326335691484*^9, 3.585450608714203*^9, 
   3.589518212702289*^9, {3.589518290022498*^9, 3.589518359389635*^9}, 
   3.589518445776479*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{
  3.585325149681726*^9, 3.585325196404222*^9, {3.585326028511445*^9, 
   3.585326039233917*^9}, 3.585326335691484*^9, 3.585450608714203*^9, 
   3.589518212702289*^9, {3.589518290022498*^9, 3.589518359389635*^9}, 
   3.589518446056222*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"3", "-", 
      RowBox[{"9", " ", "kk"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "9"}], " ", "kk"}]]}], "-", 
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"-", "5"}], " ", "kk"}]], "+", 
      SuperscriptBox["y", 
       RowBox[{"5", " ", "kk"}]], "+", 
      SuperscriptBox["y", 
       RowBox[{"9", " ", "kk"}]]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"1", "-", 
      RowBox[{"7", " ", "kk"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "7"}], " ", "kk"}]]}], "+", 
      SuperscriptBox["y", 
       RowBox[{"7", " ", "kk"}]]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]]}], "+", 
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}], ",", "y", ",", 
        "t"}], "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", "y"]}], "+", "y"}]], "+", 
  RowBox[{"OmS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y", ",", "t"}],
    "]"}]}]], "Output",
 CellChangeTimes->{{3.566672548545158*^9, 3.56667255445573*^9}, 
   3.566672826145499*^9, {3.566673879302796*^9, 3.566673908047368*^9}, 
   3.5671471445637712`*^9, 3.567147489697068*^9, 3.567147538303946*^9, 
   3.567147642667848*^9, {3.5671476738169622`*^9, 3.567147724322895*^9}, 
   3.5671477716530657`*^9, 3.5677036548439703`*^9, 3.5677036879677477`*^9, 
   3.567703827389585*^9, 3.567837462222999*^9, 3.568525530384714*^9, 
   3.5685255652014112`*^9, {3.5686555974455357`*^9, 3.5686556113005543`*^9}, 
   3.5686556754957323`*^9, {3.568655714733405*^9, 3.568655798842421*^9}, 
   3.568655912525243*^9, 3.568724938959395*^9, 3.568724984189742*^9, 
   3.568725105508062*^9, 3.5687252784802637`*^9, {3.568725332099802*^9, 
   3.56872535671952*^9}, 3.568725926161517*^9, 3.569647689398446*^9, {
   3.569647720434348*^9, 3.5696477351150303`*^9}, 3.5696478605525084`*^9, {
   3.569648014746709*^9, 3.5696480402735043`*^9}, {3.569648089273737*^9, 
   3.569648160254491*^9}, 3.569928297155583*^9, 3.569928433544746*^9, 
   3.5699284751173353`*^9, 3.569928535791521*^9, {3.569928579956236*^9, 
   3.569928585251761*^9}, 3.5699286295818043`*^9, {3.569928702209388*^9, 
   3.569928751983625*^9}, {3.569928789441305*^9, 3.569928807750041*^9}, 
   3.5699297311393757`*^9, 3.56992993919832*^9, {3.5699301181807632`*^9, 
   3.569930147329536*^9}, 3.570208287101049*^9, {3.58532514596001*^9, 
   3.5853251502080584`*^9}, 3.58532519688174*^9, {3.5853260289488087`*^9, 
   3.5853260396948233`*^9}, 3.585326336129911*^9, 3.5854506170490847`*^9, 
   3.589518213230645*^9, {3.589518290542554*^9, 3.589518359928372*^9}, 
   3.589518446059392*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DropFugacity", "[", "QPoinca", "]"}], "-", " ", 
       RowBox[{"OmR", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", "1", ",", "3"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5666712932294273`*^9, 3.5666712935488997`*^9}, {
   3.566673935869011*^9, 3.5666739392465076`*^9}, 3.5671475394564857`*^9, 
   3.569647731706892*^9, {3.585450660579591*^9, 3.585450664662714*^9}, {
   3.589518293513042*^9, 3.589518293640641*^9}, {3.5895183742039537`*^9, 
   3.589518374370551*^9}, {3.5895184490399017`*^9, 3.58951845223251*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.569648161273621*^9, 3.570208288787179*^9, {3.5853251729646606`*^9, 
   3.585325197534074*^9}, {3.585326036290448*^9, 3.585326040998481*^9}, 
   3.5853263378943233`*^9, 3.585450627097539*^9, 3.585450666067977*^9, 
   3.5895182163229*^9, {3.5895182938578043`*^9, 3.58951837465134*^9}, {
   3.589518449563363*^9, 3.5895184526042967`*^9}}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.566412169896308*^9, 3.5664121706528187`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 5.1.2 in \[OpenCurlyDoubleQuote]From Black holes to quivers\
\[CloseCurlyDoubleQuote]\
\>", "Subtitle",
 CellChangeTimes->{{3.566157570424822*^9, 3.566157574278225*^9}, {
  3.566157659163938*^9, 3.566157659388249*^9}, {3.56641161829279*^9, 
  3.5664116268263273`*^9}, {3.58951850406433*^9, 3.589518506881019*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Mat", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "15", ",", 
       RowBox[{"-", "5"}], ",", 
       RowBox[{"-", "10"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "15"}], ",", "0", ",", "20", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"5", ",", 
       RowBox[{"-", "20"}], ",", "0", ",", "35"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"10", ",", 
       RowBox[{"-", "2"}], ",", 
       RowBox[{"-", "35"}], ",", "0"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "3", ",", 
     RowBox[{"-", "6"}], ",", "1"}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"OmS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "t"}], "]"}], 
    "-", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "kk"}]}], ")"}], "/", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{"3", "kk"}], ")"}]}], "-", 
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "kk"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"3", "/", "2"}], "kk", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "^", "2"}], "-", 
           RowBox[{"1", "/", 
            RowBox[{"y", "^", "2"}]}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"1", "/", "y"}]}], ")"}], "^", "3"}]}]}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", "kk"}]}], ")"}], "/", "2"}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{"3", "kk"}], ")"}]}], "-", 
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "kk"}], ")"}]}], "-", 
        RowBox[{"3", "kk", 
         RowBox[{"(", 
          RowBox[{"y", "-", 
           RowBox[{"1", "/", "y"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"1", "/", "y"}]}], ")"}], "^", "3"}]}]}]}]}], 
  ";"}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.56641218101888*^9, 3.566412185513191*^9}, 
   3.566412651582685*^9, {3.566671396319851*^9, 3.566671400032556*^9}, {
   3.56865580510509*^9, 3.568655823550243*^9}, {3.56865588370214*^9, 
   3.568655885088292*^9}, 3.569647744255961*^9, {3.5853252136896152`*^9, 
   3.5853252142749023`*^9}, {3.585450676990079*^9, 3.5854506772667027`*^9}, {
   3.589518465633655*^9, 3.589518465718857*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "kk"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QPoinca", "=", 
  RowBox[{"CoulombBranchFormula", "[", 
   RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.5671478599715242`*^9, 3.567147866319889*^9}, {
  3.5671972063809347`*^9, 3.567197206531797*^9}, {3.568655831511055*^9, 
  3.568655840061542*^9}, {3.569648166518717*^9, 3.569648169750482*^9}, {
  3.569648361972547*^9, 3.569648362541222*^9}, {3.585325202223032*^9, 
  3.585325202414817*^9}, {3.585325904215228*^9, 3.585325904509614*^9}, {
  3.585326103936998*^9, 3.5853261065113707`*^9}, {3.585326207293638*^9, 
  3.585326207947874*^9}, {3.585328183760324*^9, 3.585328186231743*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{3.5853260449262133`*^9, 3.585326106786941*^9, 
  3.585326208245453*^9, 3.585450678807776*^9, 3.589518467353388*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5853260449262133`*^9, 3.585326106786941*^9, 
  3.585326208245453*^9, 3.585450678807776*^9, 3.5895184674295273`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5853260449262133`*^9, 3.585326106786941*^9, 
  3.585326208245453*^9, 3.585450678807776*^9, 3.5895184674577208`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5853260449262133`*^9, 3.585326106786941*^9, 
  3.585326208245453*^9, 3.585450678807776*^9, 3.589518467460128*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{3.5853260449262133`*^9, 3.585326106786941*^9, 
  3.585326208245453*^9, 3.585450678807776*^9, 3.589518467610444*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{3.5853260449262133`*^9, 3.585326106786941*^9, 
  3.585326208245453*^9, 3.585450678807776*^9, 3.589518467875918*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"3", "-", 
      RowBox[{"57", " ", "kk"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "3"}], " ", "kk"}]]}], "+", 
      SuperscriptBox["y", 
       RowBox[{"3", " ", "kk"}]]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"]], "+", 
  RowBox[{
   FractionBox["3", "4"], " ", "kk", " ", "y", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox[
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "kk"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}], "+", 
  RowBox[{"OmS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y", ",", "t"}],
    "]"}]}]], "Output",
 CellChangeTimes->{
  3.568655841665621*^9, 3.56872537159426*^9, 3.56964817063934*^9, {
   3.5853252031939917`*^9, 3.585325215994947*^9}, {3.585325857188507*^9, 
   3.585325869279983*^9}, {3.5853259018946123`*^9, 3.585325904895546*^9}, 
   3.585326045304029*^9, 3.585326107470899*^9, 3.585326208485136*^9, 
   3.5854506797553387`*^9, 3.589518467878188*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DropFugacity", "[", "QPoinca", "]"}], "-", 
       RowBox[{"OmR", "[", "Nvec", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", "1", ",", "10"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5666714066422033`*^9, 3.566671408954912*^9}, {
   3.566671441921707*^9, 3.566671442416285*^9}, 3.56714781048252*^9, {
   3.5696477600741777`*^9, 3.5696477617779493`*^9}, {3.5854506823020372`*^9, 
   3.585450685844702*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.566293774324563*^9, 3.56629391025334*^9, 3.566312718703389*^9, 
   3.5664123256098843`*^9, 3.566671345042321*^9, {3.566671413776577*^9, 
   3.5666714429409437`*^9}, 3.56714781105982*^9, 3.567703874435834*^9, 
   3.568655847390478*^9, 3.568725373648385*^9, 3.569648171947299*^9, 
   3.585325217777616*^9, 3.58532604832174*^9, 3.585450686271049*^9, 
   3.58951847100042*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.566412407346059*^9, 3.5664124080456963`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Example 5.2 in \[OpenCurlyDoubleQuote]From Black holes to quivers\
\[CloseCurlyDoubleQuote]\
\>", "Subtitle",
 CellChangeTimes->{{3.566157570424822*^9, 3.566157574278225*^9}, {
  3.566157659163938*^9, 3.566157659388249*^9}, {3.56641161829279*^9, 
  3.5664116268263273`*^9}, {3.5664124059989977`*^9, 3.566412406316493*^9}, {
  3.589518497427039*^9, 3.58951850070465*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Mat", "=", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", 
          RowBox[{"-", "1"}]},
         {
          RowBox[{"-", "1"}], "0", "1", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "1", 
          RowBox[{"-", "1"}]},
         {"0", "0", 
          RowBox[{"-", "1"}], "0", "1"},
         {"1", "0", "1", 
          RowBox[{"-", "1"}], "0"}
        },
        GridBoxAlignment->{
         "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
          "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, 
          "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], ";", 
    RowBox[{"Cvec", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
       RowBox[{"-", "4"}]}], "}"}]}], ";", 
    RowBox[{"Nvec", "=", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"OmR", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], 
     "=", 
     RowBox[{
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "t"}], "]"}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "kk"}]}], ")"}], "/", "2"}], 
       RowBox[{"(", " ", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{"kk", "/", "2"}], ")"}]}], "-", 
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "kk"}], "/", "2"}], ")"}]}]}], ")"}], "^", 
            "2"}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "-", 
              RowBox[{"1", "/", "y"}]}], ")"}], "^", "2"}]}], " ", 
          RowBox[{"OmS", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
            ",", "t"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"2", "kk"}], ")"}]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"y", "^", "kk"}]}], "+", "2", "-", 
            RowBox[{"2", 
             RowBox[{"y", "^", 
              RowBox[{"(", 
               RowBox[{"-", "kk"}], ")"}]}]}], "+", 
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "kk"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"kk", "^", "2"}], "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], "^", "2"}]}]}], ")"}], "/", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{"y", "-", 
             RowBox[{"1", "/", "y"}]}], ")"}], "^", "4"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "^", "kk"}]}], ")"}], "/", "2"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"y", "^", "kk"}], "+", 
              RowBox[{"y", "^", 
               RowBox[{"(", 
                RowBox[{"-", "kk"}], ")"}]}], "-", "y", "-", 
              RowBox[{"1", "/", "y"}]}], ")"}]}], "/", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"y", "-", 
              RowBox[{"1", "/", "y"}]}], ")"}], "^", "2"}]}], " ", 
          RowBox[{"OmS", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], 
            ",", "t"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"2", "kk"}], ")"}]}], "+", "2", "+", 
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "kk"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"y", "+", 
               RowBox[{"1", "/", "y"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"y", "^", "kk"}], "+", 
               RowBox[{"y", "^", 
                RowBox[{"(", 
                 RowBox[{"-", "kk"}], ")"}]}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"kk", "^", "2"}], "-", "1"}], ")"}], "/", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], "^", "2"}]}]}], ")"}], "/", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{"y", "-", 
             RowBox[{"1", "/", "y"}]}], ")"}], "^", "4"}]}]}], ")"}]}]}]}], 
    ";"}]}]}]], "Input",
 CellChangeTimes->{{3.566412464248601*^9, 3.5664125019557877`*^9}, {
   3.5664128972032957`*^9, 3.566413148761759*^9}, 3.5664987207934217`*^9, {
   3.5666714336298656`*^9, 3.5666714384661913`*^9}, {3.567147839468342*^9, 
   3.567147839811308*^9}, 3.568655878536274*^9, 3.56964775819777*^9, {
   3.58532522735896*^9, 3.585325245072352*^9}, {3.585450689946064*^9, 
   3.585450690136725*^9}, {3.585450735844433*^9, 3.585450739532132*^9}, {
   3.589518475803503*^9, 3.5895184846483593`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "kk"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QPoinca", "=", 
  RowBox[{"CoulombBranchFormula", "[", 
   RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.569648183093707*^9, 3.569648184638535*^9}, {
  3.569648365011571*^9, 3.5696483653548*^9}, {3.585325230827416*^9, 
  3.585325230974101*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450740986252*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742558724*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742684616*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742718684*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.5854507427223053`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742725833*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.5854507427283697`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742768524*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742771089*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742773446*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 0, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742775342*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450742777432*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450743106711*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.5854507434039993`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.585450743512107*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.5854507438324203`*^9}}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{
  3.568655896062512*^9, 3.5687253794415503`*^9, 3.5696481850368853`*^9, {
   3.585325231240468*^9, 3.585325246422402*^9}, {3.585450725389319*^9, 
   3.5854507448237123`*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"4", "-", 
      RowBox[{"2", " ", "kk"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{
        RowBox[{"-", "2"}], " ", "kk"}]], "+", 
      SuperscriptBox["y", 
       RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}], ")"}], "4"]], "-", 
  FractionBox[
   RowBox[{
    SuperscriptBox["y", "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "kk"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
       SuperscriptBox["y", "2"]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
       SuperscriptBox["y", "4"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["kk", "2"], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], 
   RowBox[{"4", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["y", "2"]}], ")"}], "4"]}]], "+", 
  RowBox[{
   FractionBox["1", "4"], " ", "y", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "kk"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
     FractionBox["2", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}], " ", 
   RowBox[{"OmS", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y", 
     ",", "t"}], "]"}]}], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"2", "-", "kk"}]], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["y", 
       RowBox[{"-", "kk"}]], "+", 
      SuperscriptBox["y", "kk"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", "4"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}], "+", 
      RowBox[{"OmS", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y", ",", "t"}], "]"}]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}], ")"}], "2"]], "+", 
  RowBox[{"OmS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y", 
    ",", "t"}], "]"}]}]], "Output",
 CellChangeTimes->{
  3.568655899231566*^9, 3.5687253824357767`*^9, 3.569648188198127*^9, {
   3.58532523417743*^9, 3.585325249282387*^9}, {3.585450730243813*^9, 
   3.5854507448408327`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DropFugacity", "[", "QPoinca", "]"}], "-", 
       RowBox[{"OmR", "[", "Nvec", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.566413206570631*^9, 3.566413230848445*^9}, 
   3.5664993517623577`*^9, {3.5666716192378902`*^9, 3.566671621314489*^9}, 
   3.567147958474238*^9, 3.569648192998103*^9, {3.585450695773335*^9, 
   3.585450699798313*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "6"],
    SeriesData[CoulombHiggs`y, 0, {}, 6, 6, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.5664132078877697`*^9, 3.566413231239325*^9}, 
   3.5664993102324467`*^9, {3.566499347396701*^9, 3.5664993520565453`*^9}, 
   3.5666716237277718`*^9, 3.5671479587967043`*^9, 3.567704067876618*^9, 
   3.568655901341814*^9, 3.5687253844394493`*^9, {3.569648189555175*^9, 
   3.5696481931242437`*^9}, {3.58532523683838*^9, 3.585325249340186*^9}, {
   3.5854507306370087`*^9, 3.585450752972745*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Cyclic Abelian quivers", "Subtitle"]], "Title",
 CellChangeTimes->{{3.569647051273575*^9, 3.569647053304009*^9}, {
  3.5699301907941303`*^9, 3.56993019167275*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Avec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", 
     RowBox[{"-", "3"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.569647298810657*^9, 3.569647396297826*^9}, {
   3.569647431077497*^9, 3.56964751025758*^9}, {3.569647613885127*^9, 
   3.569647618687839*^9}, 3.569648412983985*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Avec", "=", 
   RowBox[{"{", 
    RowBox[{"26", ",", "97", ",", "57", ",", "82", ",", "44", ",", "13"}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "8", ",", "27", ",", "64", ",", "125", ",", 
     RowBox[{"-", "225"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.569648642101964*^9, 3.56964867014157*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"n", "=", 
   RowBox[{"Length", "[", "Avec", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"Table", "[", 
    RowBox[{"1", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Mat", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Which", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"j", "-", "i"}], ",", "n"}], "]"}], "\[Equal]", "1"}], ",", 
      RowBox[{"Avec", "[", 
       RowBox[{"[", "i", "]"}], "]"}], ",", 
      RowBox[{
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{"j", "-", "i"}], ",", "n"}], "]"}], "\[Equal]", 
       RowBox[{"n", "-", "1"}]}], ",", 
      RowBox[{"-", 
       RowBox[{"Avec", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"Mod", "[", 
           RowBox[{
            RowBox[{"j", "-", "1"}], ",", "n"}], "]"}], "+", "1"}], "]"}], 
        "]"}]}], ",", "True", ",", "0"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "n"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"j", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.569647298810657*^9, 3.569647396297826*^9}, {
  3.569647431077497*^9, 3.56964751025758*^9}, {3.569647613885127*^9, 
  3.569647618687839*^9}, {3.569648412983985*^9, 3.569648415103978*^9}, {
  3.569648766217349*^9, 3.5696488227684793`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "0", ",", 
     RowBox[{"-", "1"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "1"}], ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"-", "1"}], ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", 
     RowBox[{"-", "1"}], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.569647384230816*^9, 3.569647396810316*^9}, {
   3.56964743205525*^9, 3.569647477919179*^9}, 3.56964751057696*^9, 
   3.569647619209606*^9, 3.569648197587462*^9, 3.569648417590003*^9, 
   3.569648684723692*^9, {3.5696487715853567`*^9, 3.569648848987751*^9}, 
   3.570208318234704*^9, 3.58532526114095*^9, 3.5854507589115553`*^9, 
   3.589518531538602*^9, {3.589518596780463*^9, 3.589518616117364*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"$QuiverMultiplier", "=", "kk"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"QPoinca", "=", 
  RowBox[{"CoulombBranchFormula", "[", 
   RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.569647480195785*^9, 3.569647513454808*^9}, {
  3.569647588278508*^9, 3.569647594620179*^9}, {3.56964820185925*^9, 
  3.569648202997754*^9}, {3.569648369060012*^9, 3.56964836983296*^9}, {
  3.5853252630522203`*^9, 3.585325263211812*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{
  3.569647526240881*^9, {3.569647589430483*^9, 3.5696476198748083`*^9}, {
   3.569648198285774*^9, 3.569648203594768*^9}, 3.569648373691146*^9, 
   3.5696484185869017`*^9, 3.5696488505364723`*^9, 3.570208319534617*^9, 
   3.585325263504305*^9, 3.5854507595445833`*^9, 3.589518533138233*^9, {
   3.589518597775299*^9, 3.5895186169173727`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {0, 1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569647526240881*^9, {3.569647589430483*^9, 3.5696476198748083`*^9}, {
   3.569648198285774*^9, 3.569648203594768*^9}, 3.569648373691146*^9, 
   3.5696484185869017`*^9, 3.5696488505364723`*^9, 3.570208319534617*^9, 
   3.585325263504305*^9, 3.5854507595445833`*^9, 3.589518533138233*^9, {
   3.589518597775299*^9, 3.5895186169897738`*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 0, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569647526240881*^9, {3.569647589430483*^9, 3.5696476198748083`*^9}, {
   3.569648198285774*^9, 3.569648203594768*^9}, 3.569648373691146*^9, 
   3.5696484185869017`*^9, 3.5696488505364723`*^9, 3.570208319534617*^9, 
   3.585325263504305*^9, 3.5854507595445833`*^9, 3.589518533138233*^9, {
   3.589518597775299*^9, 3.589518617033284*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "0", ",", "1"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 0, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569647526240881*^9, {3.569647589430483*^9, 3.5696476198748083`*^9}, {
   3.569648198285774*^9, 3.569648203594768*^9}, 3.569648373691146*^9, 
   3.5696484185869017`*^9, 3.5696488505364723`*^9, 3.570208319534617*^9, 
   3.585325263504305*^9, 3.5854507595445833`*^9, 3.589518533138233*^9, {
   3.589518597775299*^9, 3.589518617038006*^9}}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1", ",", "0"}], "}"}]}],
  SequenceForm[
  "Evaluating CoulombH factors for dimension vector ", {1, 1, 1, 0}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.569647526240881*^9, {3.569647589430483*^9, 3.5696476198748083`*^9}, {
   3.569648198285774*^9, 3.569648203594768*^9}, 3.569648373691146*^9, 
   3.5696484185869017`*^9, 3.5696488505364723`*^9, 3.570208319534617*^9, 
   3.585325263504305*^9, 3.5854507595445833`*^9, 3.589518533138233*^9, {
   3.589518597775299*^9, 3.5895186170414867`*^9}}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{
  3.569647526240881*^9, {3.569647589430483*^9, 3.5696476198748083`*^9}, {
   3.569648198285774*^9, 3.569648203594768*^9}, 3.569648373691146*^9, 
   3.5696484185869017`*^9, 3.5696488505364723`*^9, 3.570208319534617*^9, 
   3.585325263504305*^9, 3.5854507595445833`*^9, 3.589518533138233*^9, {
   3.589518597775299*^9, 3.589518617196124*^9}}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"kk", " ", "y", " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      SuperscriptBox["y", "2"]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"3", "-", 
      RowBox[{"2", " ", "kk"}]}]], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "2"}], " ", "kk"}]]}], "+", 
      SuperscriptBox["y", 
       RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"]], "+", 
  RowBox[{"OmS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y", ",", "t"}],
    "]"}]}]], "Output",
 CellChangeTimes->{
  3.569647526444839*^9, {3.569647589432458*^9, 3.5696476198780727`*^9}, {
   3.569648198415784*^9, 3.56964820362986*^9}, 3.5696483737707453`*^9, 
   3.5696484187921467`*^9, 3.569648922258732*^9, 3.570208319781983*^9, 
   3.5853252637138*^9, 3.585450759957934*^9, 3.589518533455927*^9, {
   3.589518611985811*^9, 3.589518617198782*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"QHiggs", "=", 
  RowBox[{
   RowBox[{"OmS", "[", 
    RowBox[{"Nvec", ",", "t"}], "]"}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"$QuiverMultiplier", " ", 
       RowBox[{"Plus", "@@", "Avec"}]}], ")"}]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"y", "-", 
       RowBox[{"1", "/", "y"}]}], ")"}], "^", 
     RowBox[{"(", 
      RowBox[{"1", "-", "n"}], ")"}]}], 
    RowBox[{"y", "^", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "$QuiverMultiplier", " ", 
        RowBox[{"Avec", "[", 
         RowBox[{"[", "n", "]"}], "]"}]}], "-", 
       RowBox[{"$QuiverMultiplier", " ", 
        RowBox[{"Plus", "@@", "Avec"}]}]}], ")"}]}], 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"1", "-", 
       RowBox[{"y", "^", 
        RowBox[{"(", 
         RowBox[{"2", "$QuiverMultiplier", " ", 
          RowBox[{"Avec", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", 
        RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.569648217012298*^9, 3.569648324386239*^9}, {
  3.569648397169664*^9, 3.569648406634107*^9}, {3.585325270310329*^9, 
  3.585325270477302*^9}, {3.5854507095431223`*^9, 3.5854507097104*^9}, {
  3.5895185499861097`*^9, 3.589518550070428*^9}}],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], 
     RowBox[{"4", " ", "kk"}]], " ", 
    SuperscriptBox["y", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "kk"}]], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["y", 
        RowBox[{"2", " ", "kk"}]]}], ")"}], "3"]}], 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"]], "+", 
  RowBox[{"OmS", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "t"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.5696482946528788`*^9, 3.5696483249861383`*^9, 3.5696483747597218`*^9, {
   3.569648407017671*^9, 3.569648420437529*^9}, 3.569648961505476*^9, 
   3.570208321099077*^9, 3.585325270889806*^9, 3.5854507613130608`*^9, {
   3.589518534869691*^9, 3.589518550601132*^9}, 3.5895186177159853`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"DropFugacity", "[", "QPoinca", "]"}], "-", "QHiggs"}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "0"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", "1", ",", "10"}], "}"}]}], "]"}], "/.", 
  RowBox[{
   RowBox[{"OmS", "[", "gam_", "]"}], "\[Rule]", "0"}]}]], "Input",
 CellChangeTimes->{{3.569648328245929*^9, 3.5696483896971607`*^9}, {
  3.569648969625252*^9, 3.569649033640553*^9}, {3.570208332871848*^9, 
  3.570208333151132*^9}, {3.585450714996492*^9, 3.585450719431079*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "1"],
    SeriesData[CoulombHiggs`y, 0, {}, 1, 1, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.5696483506901007`*^9, 3.569648421631452*^9}, {
   3.569648970414415*^9, 3.569649034175864*^9}, {3.57020832302739*^9, 
   3.570208333516238*^9}, 3.5853252737424307`*^9, 3.58545076252743*^9, {
   3.5895185364993668`*^9, 3.589518551330532*^9}, 3.5895186189031677`*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"CyclicQuiverOmS", "[", 
   RowBox[{"Avec", ",", "y"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5895185573736773`*^9, 3.589518587916296*^9}}],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.589518588620903*^9, 3.589518619841734*^9}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 607},
WindowMargins->{{Automatic, 63}, {Automatic, 14}},
ShowSelection->True,
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 367, 5, 77, "Title"],
Cell[949, 29, 174, 4, 26, "Text"],
Cell[CellGroupData[{
Cell[1148, 37, 447, 9, 45, "Input"],
Cell[1598, 48, 692, 10, 38, "Print"]
}, Open  ]],
Cell[2305, 61, 70, 1, 28, "Input"],
Cell[CellGroupData[{
Cell[2400, 66, 334, 6, 47, "Subtitle"],
Cell[2737, 74, 2878, 87, 106, "Input"],
Cell[CellGroupData[{
Cell[5640, 165, 1194, 19, 61, "Input"],
Cell[CellGroupData[{
Cell[6859, 188, 360, 6, 22, "Print"],
Cell[7222, 196, 579, 13, 22, "Print"],
Cell[7804, 211, 582, 13, 22, "Print"],
Cell[8389, 226, 580, 13, 22, "Print"],
Cell[8972, 241, 580, 13, 22, "Print"],
Cell[9555, 256, 349, 6, 22, "Print"]
}, Open  ]],
Cell[9919, 265, 3432, 88, 143, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13388, 358, 868, 19, 29, "Input"],
Cell[14259, 379, 890, 23, 33, "Output"]
}, Open  ]],
Cell[15164, 405, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15295, 411, 331, 6, 47, "Subtitle"],
Cell[15629, 419, 3185, 100, 137, "Input"],
Cell[CellGroupData[{
Cell[18839, 523, 735, 12, 45, "Input"],
Cell[CellGroupData[{
Cell[19599, 539, 236, 3, 22, "Print"],
Cell[19838, 544, 458, 10, 22, "Print"],
Cell[20299, 556, 458, 10, 22, "Print"],
Cell[20760, 568, 456, 10, 22, "Print"],
Cell[21219, 580, 456, 10, 22, "Print"],
Cell[21678, 592, 225, 3, 22, "Print"]
}, Open  ]],
Cell[21918, 598, 1507, 48, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23462, 651, 666, 16, 29, "Input"],
Cell[24131, 669, 2040, 59, 33, "Output"]
}, Open  ]],
Cell[26186, 731, 94, 1, 28, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26317, 737, 380, 7, 47, "Subtitle"],
Cell[26700, 746, 6216, 180, 264, "Input"],
Cell[CellGroupData[{
Cell[32941, 930, 393, 8, 45, "Input"],
Cell[CellGroupData[{
Cell[33359, 942, 294, 5, 22, "Print"],
Cell[33656, 949, 527, 12, 22, "Print"],
Cell[34186, 963, 527, 12, 22, "Print"],
Cell[34716, 977, 527, 12, 22, "Print"],
Cell[35246, 991, 529, 12, 22, "Print"],
Cell[35778, 1005, 527, 12, 22, "Print"],
Cell[36308, 1019, 529, 12, 22, "Print"],
Cell[36840, 1033, 527, 12, 22, "Print"],
Cell[37370, 1047, 527, 12, 22, "Print"],
Cell[37900, 1061, 527, 12, 22, "Print"],
Cell[38430, 1075, 527, 12, 22, "Print"],
Cell[38960, 1089, 527, 12, 22, "Print"],
Cell[39490, 1103, 527, 12, 22, "Print"],
Cell[40020, 1117, 529, 12, 22, "Print"],
Cell[40552, 1131, 527, 12, 22, "Print"],
Cell[41082, 1145, 529, 12, 22, "Print"],
Cell[41614, 1159, 285, 5, 22, "Print"]
}, Open  ]],
Cell[41914, 1167, 3818, 130, 203, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45769, 1302, 660, 16, 29, "Input"],
Cell[46432, 1320, 1742, 48, 33, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[48235, 1375, 187, 2, 65, "Title"],
Cell[48425, 1379, 492, 13, 44, "Input"],
Cell[48920, 1394, 424, 11, 44, "Input"],
Cell[CellGroupData[{
Cell[49369, 1409, 1447, 41, 77, "Input"],
Cell[50819, 1452, 876, 20, 28, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51732, 1477, 490, 9, 45, "Input"],
Cell[CellGroupData[{
Cell[52247, 1490, 464, 7, 22, "Print"],
Cell[52714, 1499, 684, 14, 22, "Print"],
Cell[53401, 1515, 682, 14, 22, "Print"],
Cell[54086, 1531, 682, 14, 22, "Print"],
Cell[54771, 1547, 684, 14, 22, "Print"],
Cell[55458, 1563, 451, 7, 22, "Print"]
}, Open  ]],
Cell[55924, 1573, 1327, 42, 65, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[57288, 1620, 1388, 40, 61, "Input"],
Cell[58679, 1662, 985, 30, 66, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[59701, 1697, 652, 16, 45, "Input"],
Cell[60356, 1715, 1931, 56, 33, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[62324, 1776, 198, 4, 29, "Input"],
Cell[62525, 1782, 92, 1, 62, "Output"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


==> Threenode.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 8.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    259738,       7491]
NotebookOptionsPosition[    257339,       7403]
NotebookOutlinePosition[    257696,       7419]
CellTagsIndexPosition[    257653,       7416]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Non-Abelian 3-node quivers", "Title",
 CellChangeTimes->{{3.5663244994907923`*^9, 3.566324549302702*^9}, {
  3.566325401650366*^9, 3.5663254061910458`*^9}, {3.5663281662237787`*^9, 
  3.566328167637095*^9}}],

Cell["\<\
J. Manschot, B. Pioline, A.Sen, Feb 2013. Updated for CoulombHiggs 2.0, Sep \
2013\
\>", "Text",
 CellChangeTimes->{{3.589518029136827*^9, 3.5895180464931192`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetDirectory", "[", 
   RowBox[{"NotebookDirectory", "[", "]"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"<<", "CoulombHiggs`"}]}], "Input",
 CellChangeTimes->{{3.566324560202894*^9, 3.566324565919025*^9}, {
  3.56632532246786*^9, 3.566325344994219*^9}, {3.568724358080986*^9, 
  3.568724364512698*^9}, {3.568724516070455*^9, 3.5687245167180843`*^9}, {
  3.569475284909253*^9, 3.569475287469247*^9}}],

Cell[BoxData["\<\"CoulombHiggs v 2.0 - A package for evaluating quiver \
invariants using the Coulomb and Higgs branch formulae.\"\>"], "Print",
 CellChangeTimes->{3.56872436492402*^9, 3.5687245172603407`*^9, 
  3.5687259484757*^9, 3.5694752881625233`*^9, 3.570208021601766*^9, 
  3.57025113606365*^9, 3.570251607225005*^9, 3.570254569208932*^9, 
  3.585326463037692*^9, 3.589518665035756*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Choosing the DSZ matrix, dimension vector and FI terms", "Section",
 CellChangeTimes->{{3.566327129488984*^9, 3.5663271418727627`*^9}, {
  3.566328184600851*^9, 3.56632820081273*^9}}],

Cell["\<\
Evaluate the cell corresponding to the dimension vector, and proceed to \
section \[OpenCurlyDoubleQuote]Evaluate the Poincare polynomial\
\[CloseCurlyDoubleQuote].
The result of the computation is recorded below as OmR[Nvec], with \
corresponding list of  H-factors as soH[Nvec]\
\>", "Text",
 CellChangeTimes->{{3.566327188031907*^9, 3.566327376442587*^9}, {
   3.5686548729898033`*^9, 3.568654890237124*^9}, 3.570208043830353*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Rank (1,1,1)", "Subsection"]], "Section",
 CellChangeTimes->{{3.5663254642796717`*^9, 3.566325467582808*^9}, {
  3.5663274625214787`*^9, 3.566327463136525*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "3"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "3"}], ";", 
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ";", 
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "8"}], "/", "10"}], ",", 
     RowBox[{
      RowBox[{"-", "2"}], "/", "10"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"kk", 
    RowBox[{"(", 
     RowBox[{"aa", "+", "bb", "-", "cc"}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"soH", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"CoulombH", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
     "\[Rule]", 
     RowBox[{"-", 
      FractionBox[
       RowBox[{"2", " ", 
        SuperscriptBox["y", "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmR", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], "=", 
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "^", "k"}]}], ")"}], "/", "2"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "^", 
            RowBox[{"(", "k", ")"}]}], "+", 
           RowBox[{"y", "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], "-", "2"}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "^", "k"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"y", "^", 
            RowBox[{"(", "k", ")"}]}], "+", 
           RowBox[{"y", "^", 
            RowBox[{"(", 
             RowBox[{"-", "k"}], ")"}]}], "-", "y", "-", 
           RowBox[{"1", "/", "y"}]}], ")"}]}]}], ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"1", "/", "y"}]}], ")"}], "^", "2"}]}]}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"aa", "+", 
     RowBox[{
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"bb", "-", "cc"}], ")"}]}]}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cc", "-", "bb"}], ")"}], 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", 
     RowBox[{"2", "bb"}], "-", "aa"}], ">", "0"}], ",", 
   RowBox[{"bb", "<", "cc"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "<", "0"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.565591003165935*^9, 3.5655910170692663`*^9}, {
   3.565591327283873*^9, 3.5655913299527473`*^9}, {3.5656391483182793`*^9, 
   3.565639148661241*^9}, {3.565875094001368*^9, 3.565875094356048*^9}, {
   3.565875135035803*^9, 3.5658751738832903`*^9}, {3.565875310161331*^9, 
   3.565875348384059*^9}, {3.565875383454648*^9, 3.565875416406636*^9}, {
   3.565875566152923*^9, 3.5658755670318403`*^9}, 3.565892198024341*^9, {
   3.565898166506373*^9, 3.56589823784781*^9}, {3.56589896023801*^9, 
   3.565898960366879*^9}, {3.5662816356480923`*^9, 3.5662816408880167`*^9}, {
   3.566306345504056*^9, 3.566306390649296*^9}, 3.5663064566077433`*^9, {
   3.56630654908429*^9, 3.566306549300848*^9}, {3.566306632514926*^9, 
   3.566306676505961*^9}, 3.5663111609478807`*^9, {3.566325472030575*^9, 
   3.566325478946241*^9}, 3.566325654676331*^9, {3.566327380942327*^9, 
   3.566327387899036*^9}, {3.566328079635263*^9, 3.566328082799906*^9}, {
   3.566670288432866*^9, 3.5666702957537518`*^9}, {3.567191707272153*^9, 
   3.567191764182273*^9}, {3.567701601361475*^9, 3.567701612006193*^9}, {
   3.56770165861799*^9, 3.5677016593359118`*^9}, {3.5686543561715517`*^9, 
   3.56865435747084*^9}, 3.570208053857996*^9, {3.585326475818347*^9, 
   3.58532647591434*^9}, 3.585450824659267*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.566306677692688*^9, 3.5663111643695583`*^9, {3.566325808022533*^9, 
   3.56632581271751*^9}, 3.566326358428472*^9, 3.566326973190362*^9, 
   3.566327404341877*^9, 3.566327640109256*^9, {3.566327689534854*^9, 
   3.5663276975894747`*^9}, 3.5663289364368877`*^9, 3.566670299216117*^9, 
   3.566670410647029*^9, 3.566670661460774*^9, {3.567148139230006*^9, 
   3.56714815594635*^9}, 3.567153590605844*^9, 3.5671908009311132`*^9, {
   3.56719175853339*^9, 3.567191764445258*^9}, {3.5671939611201363`*^9, 
   3.567193966830163*^9}, 3.5671942896796427`*^9, {3.567273066759776*^9, 
   3.5672730853705587`*^9}, {3.567692253312467*^9, 3.567692280782078*^9}, 
   3.567692777405731*^9, 3.567694040733165*^9, 3.567701191536541*^9, 
   3.567701280199911*^9, 3.5677016157655993`*^9, 3.568539016870247*^9, 
   3.568573096589202*^9, 3.568573237281172*^9, 3.568573636457374*^9, 
   3.568654404186883*^9, {3.568654626500648*^9, 3.5686546505730467`*^9}, 
   3.5686547729597893`*^9, 3.5687190065603523`*^9, 3.568724370066456*^9, 
   3.5687245213032637`*^9, 3.5687259509214*^9, 3.570208054219057*^9, 
   3.570251138223241*^9, 3.585326465070217*^9, 3.585326610860512*^9, 
   3.585450860317731*^9, 3.5895186720328007`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Rank (1,1,2)", "Subsection"]], "Section",
 CellChangeTimes->{{3.5663254642796717`*^9, 3.566325467582808*^9}, {
  3.5663274625214787`*^9, 3.566327472959866*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "3"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "3"}], ";", 
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], ";", 
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "8"}], "/", "10"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "10"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"kk", 
    RowBox[{"(", 
     RowBox[{"aa", "+", 
      RowBox[{
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"bb", "-", "cc"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"soH", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", "kk", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"OmS", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"(", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "k"}]}], ")"}], "/", "2"}], 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "k"}], "+", "1"}], ")"}]}], "-", 
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "+", 
                RowBox[{"1", "/", "y"}]}], ")"}], "^", "2"}], 
             RowBox[{"(", 
              RowBox[{"y", "-", 
               RowBox[{"1", "/", "y"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"1", "/", "4"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{"k", "/", "2"}], ")"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"y", "-", 
                RowBox[{"1", "/", "y"}]}], ")"}], "^", "3"}]}]}], ")"}]}], 
         "\[IndentingNewLine]", "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "^", "k"}]}], ")"}], "/", "2"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}]}], "-", 
            RowBox[{"y", "^", 
             RowBox[{"(", 
              RowBox[{"1", "-", "k"}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"1", "/", "2"}], 
             RowBox[{"(", 
              RowBox[{"k", "-", "1"}], ")"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"y", "^", "2"}], "-", 
               RowBox[{"1", "/", 
                RowBox[{"y", "^", "2"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
       ")"}], "/", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"y", "-", 
         RowBox[{"1", "/", "y"}]}], ")"}], "^", "3"}]}], "/", 
     RowBox[{"(", 
      RowBox[{"y", "+", 
       RowBox[{"1", "/", "y"}]}], ")"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"aa", "+", 
     RowBox[{
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"bb", "-", "cc"}], ")"}]}]}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cc", "-", "bb"}], ")"}], 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", 
     RowBox[{"2", "bb"}], "-", "aa"}], ">", "0"}], ",", 
   RowBox[{"bb", "<", "cc"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "<", "0"}]}], "}"}]}], "Input",
 CellChangeTimes->{{3.566327507131289*^9, 3.566327516988062*^9}, {
   3.566327649636023*^9, 3.566327649949778*^9}, {3.566328087165289*^9, 
   3.5663280894733763`*^9}, {3.567148626748127*^9, 3.567148628058681*^9}, {
   3.567148840177009*^9, 3.567148849205969*^9}, {3.568654369249022*^9, 
   3.56865436965591*^9}, {3.568654986268159*^9, 3.568654999929922*^9}, 
   3.5702081640200453`*^9, {3.58532648586275*^9, 3.585326485918626*^9}, 
   3.585450826389124*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True"}], 
  "}"}]], "Output",
 CellChangeTimes->{3.566327650797771*^9, 3.566327877322616*^9, 
  3.56632893846871*^9, 3.567148568417905*^9, 3.5671486493391733`*^9, 
  3.56714884955053*^9, 3.567193624795014*^9, 3.567193895420096*^9, 
  3.567194216019722*^9, 3.5672732547313423`*^9, 3.567692400321294*^9, 
  3.567692433313299*^9, 3.567701339513204*^9, 3.5685414265638313`*^9, 
  3.5685731435101633`*^9, 3.568573687108096*^9, 3.568653277957389*^9, 
  3.568654435035788*^9, 3.568654842742124*^9, 3.568654912791333*^9, 
  3.570208169530505*^9, 3.570251609974081*^9, 3.585326640374939*^9, 
  3.5895187405972757`*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Rank (1,1,3)", "Subsection"]], "Section",
 CellChangeTimes->{{3.5663254642796717`*^9, 3.566325467582808*^9}, {
  3.5663274625214787`*^9, 3.566327472959866*^9}, {3.5663275320806913`*^9, 
  3.5663275321909513`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "4"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "3"}], ";", 
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "3"}], "}"}]}], ";", 
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "7"}], "/", "10"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "10"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"kk", 
    RowBox[{"(", 
     RowBox[{"aa", "+", 
      RowBox[{
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"bb", "-", "cc"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"soH", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "18"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"kk", " ", "\[Pi]"}], "3"], "]"}]}], 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", "y"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", 
           RowBox[{"Cos", "[", 
            FractionBox[
             RowBox[{"2", " ", "kk", " ", "\[Pi]"}], "3"], "]"}]}], 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", "kk"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "-", 
         FractionBox["kk", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", 
           RowBox[{"Sin", "[", 
            FractionBox[
             RowBox[{"kk", " ", "\[Pi]"}], "2"], "]"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y_"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "192"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "4"}], "+", "y"}], ")"}], " ", "y"}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox["kk", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}], "2"]}], "-", 
             RowBox[{"y", " ", 
              RowBox[{"(", 
               RowBox[{"4", "+", "y"}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "4"]]}], ")"}]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmR", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "3"}], "}"}], "]"}], "=", 
    RowBox[{
     FractionBox["1", "576"], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"96", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "kk"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", 
            RowBox[{"-", "kk"}]], "+", 
           SuperscriptBox["y", "kk"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           FractionBox["1", "y"], "-", "y"}], ")"}], "4"]], "-", 
       FractionBox[
        RowBox[{"288", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "y"}], ")"}], 
          RowBox[{"4", "-", "kk"}]], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", 
            RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
       FractionBox[
        RowBox[{"192", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "y"}], ")"}], 
          RowBox[{"4", "-", "kk"}]], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", 
            RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}]], "+", 
       RowBox[{"32", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"2", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
              "3"]], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
              "3"]]}], 
           RowBox[{"1", "-", "y", "+", 
            SuperscriptBox["y", "2"]}]], "-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], "3"]], "+", 
            
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"5", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
              "3"]]}], 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"18", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
             RowBox[{"-", "kk"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}]], "+", 
          RowBox[{"kk", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"-", "1"}], ")"}], "kk"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "-", 
             FractionBox["2", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ")"}]}], 
       "+", 
       RowBox[{"3", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                SuperscriptBox["kk", "2"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
               RowBox[{"4", " ", "y"}], "-", 
               SuperscriptBox["y", "2"]}], ")"}]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]]}], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "-", 
              RowBox[{"4", " ", "y"}], "-", 
              SuperscriptBox["y", "2"], "+", 
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "y"}], ")"}], "2"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "4"]]}], ")"}]}], "+", 
       RowBox[{"576", " ", 
        RowBox[{"OmS", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "3"}], "}"}], "]"}]}]}], ")"}]}]}], 
   ";"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"expected", " ", "answer"}], ",", " ", 
    RowBox[{"up", " ", "to", " ", "positive", " ", "powers", " ", "of", " ", 
     RowBox[{"y", ":"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmPol", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], "=", 
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"k", "+", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", 
           RowBox[{
            RowBox[{"Nvec", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}], "+", "1"}], ")"}]}], 
        "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"y", "^", 
           RowBox[{"(", 
            RowBox[{"2", "i"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"Nvec", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"aa", "+", 
     RowBox[{
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"bb", "-", "cc"}], ")"}]}]}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cc", "-", "bb"}], ")"}], 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", 
     RowBox[{"2", "bb"}], "-", "aa"}], ">", "0"}], ",", 
   RowBox[{"bb", "<", "cc"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "<", "0"}], ",", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       RowBox[{"Cvec", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "3"}], "}"}]}], "]"}], "\[Equal]", "0"}]}], 
  "}"}]}], "Input",
 CellChangeTimes->{{3.56632758787152*^9, 3.566327601075683*^9}, 
   3.566327921682687*^9, {3.566328092254767*^9, 3.566328096199533*^9}, {
   3.56714863717242*^9, 3.5671486385097113`*^9}, {3.5671488067088137`*^9, 
   3.567148833971428*^9}, {3.567190012480814*^9, 3.567190014414963*^9}, {
   3.567190196584605*^9, 3.56719019872919*^9}, {3.5671903744319887`*^9, 
   3.567190381402823*^9}, {3.567190420652326*^9, 3.567190433526935*^9}, {
   3.5685737357991743`*^9, 3.5685737365527267`*^9}, {3.5686544445133963`*^9, 
   3.568654485262486*^9}, {3.5686550134570093`*^9, 3.568655014076397*^9}, 
   3.568655061329541*^9, 3.570208217894318*^9, {3.585326494963581*^9, 
   3.585326500589603*^9}, {3.585326707391103*^9, 3.5853267074482803`*^9}, {
   3.5854508282792253`*^9, 3.585450829444097*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.568654485764597*^9, 3.568655015847826*^9, 
  3.585326656691818*^9, 3.585326707878374*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Rank (1,1,4)", "Subsection"]], "Section",
 CellChangeTimes->{{3.5663254642796717`*^9, 3.566325467582808*^9}, {
  3.5663274625214787`*^9, 3.566327472959866*^9}, {3.5663275320806913`*^9, 
  3.5663275321909513`*^9}, {3.5663281146560926`*^9, 3.566328116086904*^9}, {
  3.566328287987131*^9, 3.566328289833646*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "5"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "3"}], ";", 
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "4"}], "}"}]}], ";", 
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "6"}], "/", "10"}], ",", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "10"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"k", "=", 
   RowBox[{"kk", 
    RowBox[{"(", 
     RowBox[{"aa", "+", 
      RowBox[{
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{"bb", "-", "cc"}], ")"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"soH", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "4"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"7", " ", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "18"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"20", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
             "3"]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"40", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
             "3"]]}], 
          RowBox[{"1", "-", "y", "+", 
           SuperscriptBox["y", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"10", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
             "3"]], "+", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"50", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
             "3"]]}], 
          RowBox[{"1", "+", "y", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"4", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            FractionBox[
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "kk"}], ")"}]}], "4"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", "kk"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "4"}]], "-", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "4"}]], " ", "y"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            FractionBox[
             RowBox[{"3", "-", "kk"}], "4"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", "kk"]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "4"}]], "+", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "4"}]], " ", "y"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            FractionBox[
             RowBox[{"3", "+", "kk"}], "4"]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"3", " ", "kk"}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"3", "/", "4"}]], "-", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"3", "/", "4"}]], " ", "y"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             RowBox[{"-", 
              FractionBox["3", "4"]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "kk"}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"3", " ", "kk"}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"3", "/", "4"}]], "+", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"3", "/", "4"}]], " ", "y"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
            RowBox[{"-", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["3", "8"], " ", "kk", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "72"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", "kk"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", "kk"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             FractionBox["1", "3"], "+", "kk"}]], " ", 
           SuperscriptBox["\[ExponentialE]", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", "kk", " ", 
             "\[Pi]"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              FractionBox[
               RowBox[{"4", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
               "3"]]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"2", "/", "3"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], "+", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]], " ", "y"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             FractionBox["2", "3"], "+", "kk"}]], " ", 
           SuperscriptBox["\[ExponentialE]", 
            FractionBox[
             RowBox[{"\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], "3"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[ExponentialE]", 
              RowBox[{
               RowBox[{"-", 
                FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", "kk", " ",
                "\[Pi]"}]]}], ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"1", "/", "3"}]]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"2", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]], "+", "y"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], 
               RowBox[{"2", "/", "3"}]], " ", "y"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            RowBox[{
             FractionBox["1", "3"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", "kk"}]}], ")"}]}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"2", " ", "kk"}], "/", "3"}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], 
            FractionBox[
             RowBox[{"2", "+", "kk"}], "3"]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{
               RowBox[{"4", " ", "kk"}], "/", "3"}]]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "y", "+", 
             SuperscriptBox["y", "2"]}], ")"}]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", "kk"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", "kk"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
            RowBox[{"-", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "y"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "kk", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "y"}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "kk", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           RowBox[{
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
             RowBox[{"-", "kk"}]], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["kk", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"3", " ", "y"}], "+", 
                SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["kk", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", "y"}], ")"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "y"}], "+", 
                SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "4"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", "y"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "4"}], "+", 
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
              RowBox[{"14", " ", "y"}], "-", 
              RowBox[{"4", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["kk", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", "y"}], ")"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{"2", "+", 
                 RowBox[{"7", " ", "y"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["y", "2"]}]}], ")"}]}]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "4"]]}], ")"}]}], "4608"]}]}], 
    "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmR", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "4"}], "}"}], "]"}], "=", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"5", "-", "kk"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", 
           RowBox[{"-", "kk"}]]}], "+", 
         SuperscriptBox["y", "kk"]}], ")"}]}], 
      RowBox[{"24", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "y"]}], "+", "y"}], ")"}], "5"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "-", "kk"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", 
           RowBox[{"-", "kk"}]]}], "+", 
         SuperscriptBox["y", "kk"]}], ")"}]}], 
      RowBox[{"8", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", 
            SuperscriptBox["y", "2"]]}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"3", "-", "kk"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["y", 
           RowBox[{"-", "kk"}]]}], "+", 
         SuperscriptBox["y", "kk"]}], ")"}]}], 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "y"]}], "+", "y"}], ")"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["y", "3"]]}], "+", 
         SuperscriptBox["y", "3"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"4", "-", "kk"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"-", "kk"}]], "+", 
         SuperscriptBox["y", "kk"]}], ")"}]}], 
      RowBox[{"4", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["y", "2"]]}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
     FractionBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], 
        RowBox[{"2", "-", "kk"}]], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["y", 
          RowBox[{"-", "kk"}]], "+", 
         SuperscriptBox["y", "kk"]}], ")"}]}], 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["y", "4"]]}], "+", 
         SuperscriptBox["y", "4"]}], ")"}]}]], "+", 
     RowBox[{
      FractionBox["1", "64"], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
        FractionBox["2", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           FractionBox[
            RowBox[{"3", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", "kk"}], ")"}]}], "4"]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ImaginaryI]", "kk"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "4"}]], "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "4"}]], " ", "y"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"\[ImaginaryI]", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           FractionBox[
            RowBox[{"3", "-", "kk"}], "4"]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ImaginaryI]", "kk"]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "4"}]], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "4"}]], " ", "y"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           FractionBox[
            RowBox[{"3", "+", "kk"}], "4"]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"3", " ", "kk"}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"3", "/", "4"}]], "-", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"3", "/", "4"}]], " ", "y"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            RowBox[{"-", 
             FractionBox["3", "4"]}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "kk"}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"3", " ", "kk"}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"3", "/", "4"}]], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"3", "/", "4"}]], " ", "y"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"-", "kk"}]], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "72"], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], " ", "kk"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "kk"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            FractionBox["1", "3"], "+", "kk"}]], " ", 
          SuperscriptBox["\[ExponentialE]", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", "kk", " ", 
            "\[Pi]"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             FractionBox[
              RowBox[{"4", " ", "\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], 
              "3"]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]], " ", "y"}]}], ")"}]}]], "+", 
        FractionBox[
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            FractionBox["2", "3"], "+", "kk"}]], " ", 
          SuperscriptBox["\[ExponentialE]", 
           FractionBox[
            RowBox[{"\[ImaginaryI]", " ", "kk", " ", "\[Pi]"}], "3"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ExponentialE]", 
             RowBox[{
              RowBox[{"-", 
               FractionBox["2", "3"]}], " ", "\[ImaginaryI]", " ", "kk", " ", 
              "\[Pi]"}]]}], ")"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"1", "/", "3"}]]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"2", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]], "+", "y"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], 
              RowBox[{"2", "/", "3"}]], " ", "y"}]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           RowBox[{
            FractionBox["1", "3"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"2", " ", "kk"}]}], ")"}]}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"2", " ", "kk"}], "/", "3"}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"2", "/", "3"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], 
           FractionBox[
            RowBox[{"2", "+", "kk"}], "3"]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{
              RowBox[{"4", " ", "kk"}], "/", "3"}]]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], 
             RowBox[{"1", "/", "3"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "y", "+", 
            SuperscriptBox["y", "2"]}], ")"}]}]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], " ", "kk"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{"2", " ", "kk"}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
           RowBox[{"-", "kk"}]], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ImaginaryI]", 
                RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "y"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ImaginaryI]", 
                RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "kk", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[ImaginaryI]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[ImaginaryI]", 
                RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "y"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["\[ImaginaryI]", 
                RowBox[{"2", " ", "kk"}]]}], ")"}], " ", "kk", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"]]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", "256"], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "\[ImaginaryI]"}], ")"}], 
            RowBox[{"-", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"2", " ", "kk"}]]}], ")"}]}], 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["kk", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"3", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["kk", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", "y"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "4"]]}], ")"}]}], "+", 
     FractionBox[
      RowBox[{"kk", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "4"}], "+", 
             RowBox[{
              SuperscriptBox["kk", "2"], " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
             RowBox[{"14", " ", "y"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["y", "2"]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"7", " ", "y"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["y", "2"]}]}], ")"}]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "4"]]}], ")"}]}], "2304"], "+", 
     RowBox[{"OmS", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "4"}], "}"}], "]"}]}]}], ";"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"up", " ", "to", " ", "positive", " ", "powers", " ", "of", " ", 
    RowBox[{"y", ":"}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmPol", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", 
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], "=", 
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"Nvec", "[", 
         RowBox[{"[", "3", "]"}], "]"}]}], "}"}], "]"}], "+", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], "^", 
       RowBox[{"(", 
        RowBox[{"k", "+", 
         RowBox[{"Nvec", "[", 
          RowBox[{"[", "3", "]"}], "]"}], "+", "1"}], ")"}]}], 
      RowBox[{
       RowBox[{
        RowBox[{"y", "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "k"}], "+", 
           RowBox[{
            RowBox[{"Nvec", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "^", "2"}], "+", "1"}], ")"}]}], 
        "/", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"y", "^", "2"}]}], ")"}], "^", "2"}]}], "/", 
       RowBox[{"Product", "[", 
        RowBox[{
         RowBox[{"1", "-", 
          RowBox[{"y", "^", 
           RowBox[{"(", 
            RowBox[{"2", "i"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "2", ",", 
           RowBox[{"Nvec", "[", 
            RowBox[{"[", "3", "]"}], "]"}]}], "}"}]}], "]"}]}]}]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"aa", "+", 
     RowBox[{
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}], 
      RowBox[{"(", 
       RowBox[{"bb", "-", "cc"}], ")"}]}]}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"cc", "-", "bb"}], ")"}], 
      RowBox[{"Nvec", "[", 
       RowBox[{"[", "3", "]"}], "]"}]}], "+", 
     RowBox[{"2", "bb"}], "-", "aa"}], ">", "0"}], ",", 
   RowBox[{"bb", "<", "cc"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "1", "]"}], "]"}], ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "<", "0"}], ",", 
   RowBox[{
    RowBox[{"Cvec", "[", 
     RowBox[{"[", "3", "]"}], "]"}], "<", "0"}], ",", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Nvec", "[", 
        RowBox[{"[", "i", "]"}], "]"}], " ", 
       RowBox[{"Cvec", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "n"}], "}"}]}], "]"}], "\[Equal]", "0"}]}], 
  "}"}]}], "Input",
 CellChangeTimes->{{3.5663283205437727`*^9, 3.5663283340707607`*^9}, {
   3.5671486435416813`*^9, 3.567148645204052*^9}, 3.567149326486414*^9, 
   3.567163614824513*^9, 3.5671717298115463`*^9, {3.567189151707877*^9, 
   3.567189182949252*^9}, {3.567190026442668*^9, 3.567190027985623*^9}, {
   3.567190214293242*^9, 3.567190216803791*^9}, {3.5686544984117813`*^9, 
   3.568654520383747*^9}, {3.568655221036569*^9, 3.5686552231434727`*^9}, 
   3.5702082359063787`*^9, {3.5853265147552834`*^9, 3.585326519103345*^9}, {
   3.5854508310623417`*^9, 3.585450832496212*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "True", ",", "True", ",", "True", ",", "True", ",", "True", ",", "True", 
   ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{3.568654521324232*^9, 3.568655075236648*^9}]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Rank (1,2,2)", "Subsection"]], "Section",
 CellChangeTimes->{{3.5663254642796717`*^9, 3.566325467582808*^9}, {
  3.5663274625214787`*^9, 3.566327472959866*^9}, {3.5663275320806913`*^9, 
  3.5663275321909513`*^9}, {3.5663281146560926`*^9, 3.566328116086904*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "3"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "3"}], ";", 
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "2"}], "}"}]}], ";", 
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", 
     RowBox[{
      RowBox[{"-", "29"}], "/", "10"}], ",", 
     RowBox[{"19", "/", "10"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"soH", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"5", " ", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"7", " ", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "32"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"4", " ", "kk"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"8", " ", "kk"}]]}], ")"}], " ", "y"}], "-", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"8", " ", "kk"}]]}], ")"}], " ", "kk", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["y", "2"]}], ")"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"8", " ", "kk"}]]}], ")"}], " ", "y"}], "+", 
           RowBox[{"2", " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"8", " ", "kk"}]]}], ")"}], " ", "kk", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["y", "2"]}], ")"}]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", "kk", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "8"], " ", "kk", " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y_"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"y", " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "3"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kk", "2"], " ", "y", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "4"]}]]}]}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{
    RowBox[{"OmS", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "+", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "-", 
        RowBox[{"1", "/", "y"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "4"}], ")"}]}], 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"y", "+", 
        RowBox[{"1", "/", "y"}]}], ")"}], "^", 
      RowBox[{"(", 
       RowBox[{"-", "2"}], ")"}]}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         RowBox[{"kk", "^", "2"}]}], " ", 
        RowBox[{"y", "^", "4"}]}], "-", 
       RowBox[{
        RowBox[{"kk", "^", "2"}], "/", 
        RowBox[{"y", "^", "4"}]}], "+", 
       RowBox[{"2", 
        RowBox[{"kk", "^", "2"}]}], "-", 
       RowBox[{"2", "kk"}], "+", 
       RowBox[{"y", "^", 
        RowBox[{"(", 
         RowBox[{"2", "-", 
          RowBox[{"4", "kk"}]}], ")"}]}], "+", 
       RowBox[{"y", "^", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", "kk"}], "-", "2"}], ")"}]}], "+", 
       RowBox[{"kk", " ", 
        RowBox[{"y", "^", "4"}]}], "+", 
       RowBox[{"kk", "/", 
        RowBox[{"y", "^", "4"}]}], "-", 
       RowBox[{"y", "^", "2"}], "-", 
       RowBox[{"1", "/", 
        RowBox[{"y", "^", "2"}]}]}], ")"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.566327770188664*^9, 3.566327812378256*^9}, {
   3.566328118652231*^9, 3.566328128240313*^9}, {3.567153542831993*^9, 
   3.567153559405079*^9}, {3.567156120099228*^9, 3.567156128637188*^9}, 
   3.567156438312714*^9, 3.567163361976563*^9, {3.568654527197484*^9, 
   3.568654527645874*^9}, 3.568655271392836*^9, 3.570208243114966*^9, {
   3.58532652730083*^9, 3.585326527370853*^9}, 3.5854508343747*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Rank (2,2,2) ", "Section",
 CellChangeTimes->{{3.567163836203124*^9, 3.567163841433248*^9}, 
   3.568654555037694*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"aa", "=", "3"}], ";", 
  RowBox[{"bb", "=", "2"}], ";", 
  RowBox[{"cc", "=", "3"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Nvec", "=", 
   RowBox[{"{", 
    RowBox[{"2", ",", "2", ",", "2"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Cvec", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", 
     RowBox[{
      RowBox[{"-", "29"}], "/", "10"}], ",", 
     RowBox[{"19", "/", "10"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmR", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{
    FractionBox[
     RowBox[{"3", " ", "kk", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "4"]}], ")"}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "-", 
        RowBox[{"8", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "16"}], " ", "kk"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"16", " ", "kk"}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["y", "2"]]}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "-", 
        RowBox[{"8", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "16"}], " ", "kk"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"16", " ", "kk"}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]]}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "-", 
        RowBox[{"8", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "16"}], " ", "kk"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"16", " ", "kk"}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]]}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{"3", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "-", 
        RowBox[{"8", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "16"}], " ", "kk"}]]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "kk"}]]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", " ", "kk"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"16", " ", "kk"}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["y", "2"]]}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"4", "-", 
        RowBox[{"8", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "16"}], " ", "kk"}]], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "kk"}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", " ", "kk"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"16", " ", "kk"}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]]}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"5", "-", 
        RowBox[{"8", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "16"}], " ", "kk"}]]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "8"}], " ", "kk"}]]}], "+", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "4"}], " ", "kk"}]]}], "-", 
        RowBox[{"6", " ", 
         SuperscriptBox["y", 
          RowBox[{"4", " ", "kk"}]]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["y", 
          RowBox[{"8", " ", "kk"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"16", " ", "kk"}]]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "5"]}]], "+", 
    FractionBox[
     RowBox[{"kk", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"7", "-", 
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "kk"]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "67"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}], " ", 
         SuperscriptBox["y", "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"7", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}], " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{"50", " ", 
         SuperscriptBox["kk", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], 
     RowBox[{"48", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"]}]], "-", 
    FractionBox[
     RowBox[{"y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "kk"], "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
         SuperscriptBox["y", "4"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
         SuperscriptBox["y", "8"]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["kk", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "4"]}], ")"}], "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "256"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"3", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"7", " ", "kk"}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"9", " ", "kk"}]]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["kk", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"9", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"7", " ", "kk"}]]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"9", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"7", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"9", " ", "kk"}]]}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "4"]], "2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"29", " ", "kk"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"31", " ", "kk"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"49", " ", "kk"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"51", " ", "kk"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "9"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"29", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"31", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"49", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"51", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"29", " ", "kk"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"31", " ", "kk"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"49", " ", "kk"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"51", " ", "kk"}]]}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["kk", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "256"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}]], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"27", " ", "kk"}]]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"29", " ", "kk"}]]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["kk", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"27", " ", "kk"}]]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"29", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"27", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"29", " ", "kk"}]]}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
       RowBox[{
        FractionBox["1", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"1", "+", "y"}], ")"}], "4"]], "2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"49", " ", "kk"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"51", " ", "kk"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"69", " ", "kk"}]]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", 
            RowBox[{"71", " ", "kk"}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"49", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"51", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"69", " ", "kk"}]]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"71", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"49", " ", "kk"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"51", " ", "kk"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"69", " ", "kk"}]]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"71", " ", "kk"}]]}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}], "-", 
          RowBox[{"28", " ", 
           SuperscriptBox["kk", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}], 
    "+", 
    RowBox[{
     FractionBox["1", "256"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["6", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
       FractionBox["6", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "2"]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["y", "2"]}], "+", 
           SuperscriptBox["y", "4"]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], "3"]], "+", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"32", " ", "kk"}]]}], ")"}], " ", "kk", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}]}], "-", 
         RowBox[{"128", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"32", " ", "kk"}]]}], ")"}], " ", 
          SuperscriptBox["kk", "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "7"}], "+", 
            SuperscriptBox["\[ImaginaryI]", 
             RowBox[{"32", " ", "kk"}]]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["y", "2"]}], "+", 
            SuperscriptBox["y", "4"]}], ")"}]}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}], "3"]]}], ")"}]}], "+", 
    FractionBox[
     RowBox[{"kk", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["y", "2"]}], ")"}], " ", 
      RowBox[{"OmS", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "-", 
        RowBox[{"2", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "6"}], " ", "kk"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "4"}], " ", "kk"}]], "-", 
        SuperscriptBox["y", 
         RowBox[{"4", " ", "kk"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"6", " ", "kk"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["y", "2"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]]}], "+", 
        RowBox[{"OmS", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"OmS", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]]}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           SuperscriptBox["y", "2"]]}], "+", 
         SuperscriptBox["y", "2"]}], ")"}]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], 
          RowBox[{"2", "-", 
           RowBox[{"2", " ", "kk"}]}]], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox["y", "2"], ")"}], 
            RowBox[{
             RowBox[{"-", "4"}], " ", "kk"}]], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             SuperscriptBox["y", "2"], ")"}], 
            RowBox[{"4", " ", "kk"}]]}], ")"}]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["1", 
             SuperscriptBox["y", "2"]]}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
       RowBox[{"OmS", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "4"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}], " ", 
     RowBox[{"OmS", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "-", 
       RowBox[{"5", " ", "kk"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "5"}], " ", "kk"}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"5", " ", "kk"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"kk", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
            SuperscriptBox["y", "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"OmS", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], "]"}]}], ")"}]}], "+", 
    RowBox[{
     FractionBox["1", "2"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"-", "1"}], ")"}], "kk"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}], " ", 
     RowBox[{"OmS", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "2"]], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], 
      RowBox[{"2", "+", 
       RowBox[{"5", " ", "kk"}]}]], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["y", 
        RowBox[{
         RowBox[{"-", "5"}], " ", "kk"}]], "+", 
       SuperscriptBox["y", 
        RowBox[{"5", " ", "kk"}]]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"kk", " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
            SuperscriptBox["y", "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "+", 
       RowBox[{
        FractionBox["1", "16"], " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
       RowBox[{"OmS", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], "]"}]}], ")"}]}], "-", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["y", "2"], " ", 
      RowBox[{"OmS", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["y", "2"]}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "-", 
        RowBox[{"2", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{
          RowBox[{"-", "6"}], " ", "kk"}]], "+", 
        SuperscriptBox["y", 
         RowBox[{"6", " ", "kk"}]]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{"kk", " ", "y", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["y", "2"]}], ")"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "+", 
        RowBox[{
         FractionBox["1", "16"], " ", "y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            FractionBox["2", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
           FractionBox["2", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
        RowBox[{"OmS", "[", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], ")"}]}], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "y"]}], "+", "y"}], ")"}], "2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "-", 
        RowBox[{"2", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "kk"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", "kk"}]]}], ")"}], " ", 
      RowBox[{"OmS", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "2"}], "}"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "kk"}]}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{
           RowBox[{"-", "2"}], " ", "kk"}]]}], "+", 
        SuperscriptBox["y", 
         RowBox[{"2", " ", "kk"}]]}], ")"}], " ", 
      RowBox[{"OmS", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "1"}], "}"}], "]"}]}], 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "y"]}], "+", "y"}]], "+", 
    RowBox[{"OmS", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"soH", "[", 
    RowBox[{"{", 
     RowBox[{"2", ",", "2", ",", "2"}], "}"}], "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "2"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "2"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "64"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"8", " ", "y"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], "2"]]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"8", " ", "kk"}]]}], ")"}], " ", "y"}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox["6", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]], "+", 
         FractionBox["6", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["y", "2"]}], "+", 
             SuperscriptBox["y", "4"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "3"]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"32", " ", "kk"}]]}], ")"}], " ", "kk", " ", "y", " ", 
            
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["y", "2"]}], ")"}]}], "-", 
           RowBox[{"128", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"32", " ", "kk"}]]}], ")"}], " ", 
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["y", "2"]}], ")"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "7"}], "+", 
              SuperscriptBox["\[ImaginaryI]", 
               RowBox[{"32", " ", "kk"}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["y", "2"]}], "+", 
              SuperscriptBox["y", "4"]}], ")"}]}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["y", "2"]}], ")"}], "3"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "2"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["1", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "4"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "+", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y"}], "]"}], 
      "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "4"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "2", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", 
        SuperscriptBox["y", "2"]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "4"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "4"]}], ")"}]}], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["y", "2"]}], ")"}], "2"]]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "2", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "2"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y"}], 
       "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["y", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["y", "2"], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "4"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "2"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"y", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"], "-", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"4", "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
            SuperscriptBox["y", "4"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
            SuperscriptBox["y", "8"]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["kk", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["y", "4"]}], ")"}], "2"]}]}], ")"}]}], 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["y", "2"]}], ")"}], "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}], ")"}]}]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"27", " ", "kk"}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"29", " ", "kk"}]]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["kk", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"27", " ", "kk"}]]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"29", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"27", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"29", " ", "kk"}]]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "4"]], "2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"49", " ", "kk"}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"51", " ", "kk"}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"69", " ", "kk"}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"71", " ", "kk"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "3"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"49", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"51", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"69", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"71", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"49", " ", "kk"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"51", " ", "kk"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"69", " ", "kk"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"71", " ", "kk"}]]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["kk", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}]}],
      ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "1", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", 
      RowBox[{
       FractionBox["1", "256"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"4", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "4"]], "2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"7", " ", "kk"}]]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"9", " ", "kk"}]]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["kk", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"9", "-", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"7", " ", "kk"}]]}], "+", 
               RowBox[{"8", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"9", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"7", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"9", " ", "kk"}]]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}]}], ")"}]}], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", "y"}], ")"}], "4"]], "2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"29", " ", "kk"}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"31", " ", "kk"}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"49", " ", "kk"}]]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[ImaginaryI]", 
              RowBox[{"51", " ", "kk"}]]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "9"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"29", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"31", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"49", " ", "kk"}]]}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"51", " ", "kk"}]]}]}], ")"}], " ", "y"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{"-", "1"}], ")"}], "kk"]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"29", " ", "kk"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"31", " ", "kk"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"49", " ", "kk"}]]}], "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[ImaginaryI]", 
                 RowBox[{"51", " ", "kk"}]]}]}], ")"}], " ", 
             SuperscriptBox["y", "2"]}], "-", 
            RowBox[{"28", " ", 
             SuperscriptBox["kk", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"1", "+", "y"}], ")"}], "2"]}]}], ")"}]}]}], ")"}]}]}],
      ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
        "y"}], "]"}], "\[Rule]", "0"}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1"}], 
         "}"}], ",", "y"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["y", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"7", "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "67"}], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"7", "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"-", "1"}], ")"}], "kk"]}]}], ")"}], " ", 
           SuperscriptBox["y", "4"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["kk", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["y", "2"]}], ")"}], "2"]}]}], ")"}]}], 
       RowBox[{"48", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "4"]}]]}]}], "}"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.5663283817196712`*^9, {3.5663284160080757`*^9, 3.5663285400982113`*^9}, {
   3.56716377917233*^9, 3.567163806454636*^9}, {3.567163885402595*^9, 
   3.5671639083866463`*^9}, {3.567164061399148*^9, 3.567164096302244*^9}, {
   3.567164140059153*^9, 3.567164160763584*^9}, {3.567164192199637*^9, 
   3.567164197990588*^9}, {3.567164392873468*^9, 3.567164408306901*^9}, {
   3.5671644865769978`*^9, 3.567164494338677*^9}, {3.5671679160829697`*^9, 
   3.5671679292923822`*^9}, 3.5671680936000023`*^9, 3.567190542978012*^9, {
   3.568653588673753*^9, 3.568653589944827*^9}, {3.568655371811862*^9, 
   3.568655419517035*^9}, {3.568655487807643*^9, 3.568655492871702*^9}, 
   3.570208247970291*^9, {3.5853265365712*^9, 3.5853265693951597`*^9}, {
   3.585450835783173*^9, 3.585450846219866*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell["Evaluate the Poincare polynomial", "Section",
 CellChangeTimes->{{3.5663257400631237`*^9, 3.566325761342157*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Mat", "=", 
     RowBox[{"(", GridBox[{
        {"0", "aa", 
         RowBox[{"-", "cc"}]},
        {
         RowBox[{"-", "aa"}], "0", "bb"},
        {"cc", 
         RowBox[{"-", "bb"}], "0"}
       },
       GridBoxAlignment->{
        "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
         "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.7]}, 
           Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}, "RowsIndexed" -> {}}], ")"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$QuiverMultiplier", "=", "kk"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$QuiverNoLoop", "=", "False"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$QuiverTestLoop", "=", "True"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"$QuiverDisplayCoulombH", "=", "True"}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.566328225141891*^9, 3.566328248223687*^9}, {
   3.568654338472074*^9, 3.568654345956543*^9}, 3.568654857327799*^9, 
   3.568654927072019*^9, {3.568719104336364*^9, 3.568719106849306*^9}, {
   3.5687248899521503`*^9, 3.568724895438532*^9}, {3.5702081140306053`*^9, 
   3.5702081405643187`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"QPoinca", ",", "CoulombHRule"}], "}"}], "=", 
  RowBox[{"CoulombBranchFormula", "[", 
   RowBox[{"Mat", ",", "Cvec", ",", "Nvec"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.567148410310369*^9, 3.567148420296197*^9}, {
   3.567148550515356*^9, 3.5671485506224422`*^9}, 3.567148939293335*^9, {
   3.567148976483082*^9, 3.567148977386888*^9}, 3.567149477975313*^9, 
   3.56714955922652*^9, 3.5671639842904873`*^9, {3.567692496105288*^9, 
   3.567692496192925*^9}, {3.5685735248996058`*^9, 3.568573528467163*^9}, 
   3.568654581575203*^9, 3.568654670684155*^9, {3.568654801465993*^9, 
   3.568654806200012*^9}, {3.585326584966756*^9, 3.585326585182836*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"CoulombBranchFormula: Constructing Poincar\[EAcute] \
polynomial...\"\>"], "Print",
 CellChangeTimes->{
  3.568573698535006*^9, {3.568573746279728*^9, 3.568573752219625*^9}, {
   3.5685737900434837`*^9, 3.568573812169718*^9}, {3.568573916060369*^9, 
   3.568573920872272*^9}, 3.5685739871414013`*^9, {3.568651600456028*^9, 
   3.568651614444068*^9}, {3.568651686903111*^9, 3.5686517101462727`*^9}, 
   3.568651854715249*^9, 3.568652157513918*^9, 3.568652226118849*^9, 
   3.568652341575289*^9, {3.568653065543107*^9, 3.5686530821070766`*^9}, 
   3.568653303968132*^9, 3.568653387400717*^9, 3.568653512814348*^9, 
   3.568653757779953*^9, 3.568653969620936*^9, {3.5686546373749027`*^9, 
   3.5686546710511837`*^9}, 3.568654710870103*^9, {3.568654757228198*^9, 
   3.568654806868813*^9}, 3.5686549314044867`*^9, 3.568655026375749*^9, 
   3.568655082058743*^9, 3.568655234457717*^9, 3.568655286597501*^9, 
   3.5687190192434683`*^9, 3.568719107732772*^9, 3.568724379330194*^9, {
   3.568724504906703*^9, 3.568724530973007*^9}, 3.5687245780383987`*^9, {
   3.568724666094227*^9, 3.568724713689127*^9}, {3.568724812903277*^9, 
   3.56872483670605*^9}, 3.5687248695007963`*^9, 3.5687248996839333`*^9, 
   3.568725967569313*^9, 3.570208089742485*^9, 3.570208141733447*^9, 
   3.570208174741599*^9, 3.57025114705825*^9, {3.570251276553115*^9, 
   3.5702513222978992`*^9}, 3.570251466908907*^9, 3.5702516193604803`*^9, 
   3.585326585472746*^9, 3.585326645887884*^9, {3.58532671466545*^9, 
   3.585326742637467*^9}, 3.5854508650675592`*^9, 3.589518693238998*^9, 
   3.5895187460565147`*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"0", ",", "1", ",", "2"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {0, 1, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568573698535006*^9, {3.568573746279728*^9, 3.568573752219625*^9}, {
   3.5685737900434837`*^9, 3.568573812169718*^9}, {3.568573916060369*^9, 
   3.568573920872272*^9}, 3.5685739871414013`*^9, {3.568651600456028*^9, 
   3.568651614444068*^9}, {3.568651686903111*^9, 3.5686517101462727`*^9}, 
   3.568651854715249*^9, 3.568652157513918*^9, 3.568652226118849*^9, 
   3.568652341575289*^9, {3.568653065543107*^9, 3.5686530821070766`*^9}, 
   3.568653303968132*^9, 3.568653387400717*^9, 3.568653512814348*^9, 
   3.568653757779953*^9, 3.568653969620936*^9, {3.5686546373749027`*^9, 
   3.5686546710511837`*^9}, 3.568654710870103*^9, {3.568654757228198*^9, 
   3.568654806868813*^9}, 3.5686549314044867`*^9, 3.568655026375749*^9, 
   3.568655082058743*^9, 3.568655234457717*^9, 3.568655286597501*^9, 
   3.5687190192434683`*^9, 3.568719107732772*^9, 3.568724379330194*^9, {
   3.568724504906703*^9, 3.568724530973007*^9}, 3.5687245780383987`*^9, {
   3.568724666094227*^9, 3.568724713689127*^9}, {3.568724812903277*^9, 
   3.56872483670605*^9}, 3.5687248695007963`*^9, 3.5687248996839333`*^9, 
   3.568725967569313*^9, 3.570208089742485*^9, 3.570208141733447*^9, 
   3.570208174741599*^9, 3.57025114705825*^9, {3.570251276553115*^9, 
   3.5702513222978992`*^9}, 3.570251466908907*^9, 3.5702516193604803`*^9, 
   3.585326585472746*^9, 3.585326645887884*^9, {3.58532671466545*^9, 
   3.585326742637467*^9}, 3.5854508650675592`*^9, 3.589518693238998*^9, 
   3.58951874612568*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "2"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 0, 2}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568573698535006*^9, {3.568573746279728*^9, 3.568573752219625*^9}, {
   3.5685737900434837`*^9, 3.568573812169718*^9}, {3.568573916060369*^9, 
   3.568573920872272*^9}, 3.5685739871414013`*^9, {3.568651600456028*^9, 
   3.568651614444068*^9}, {3.568651686903111*^9, 3.5686517101462727`*^9}, 
   3.568651854715249*^9, 3.568652157513918*^9, 3.568652226118849*^9, 
   3.568652341575289*^9, {3.568653065543107*^9, 3.5686530821070766`*^9}, 
   3.568653303968132*^9, 3.568653387400717*^9, 3.568653512814348*^9, 
   3.568653757779953*^9, 3.568653969620936*^9, {3.5686546373749027`*^9, 
   3.5686546710511837`*^9}, 3.568654710870103*^9, {3.568654757228198*^9, 
   3.568654806868813*^9}, 3.5686549314044867`*^9, 3.568655026375749*^9, 
   3.568655082058743*^9, 3.568655234457717*^9, 3.568655286597501*^9, 
   3.5687190192434683`*^9, 3.568719107732772*^9, 3.568724379330194*^9, {
   3.568724504906703*^9, 3.568724530973007*^9}, 3.5687245780383987`*^9, {
   3.568724666094227*^9, 3.568724713689127*^9}, {3.568724812903277*^9, 
   3.56872483670605*^9}, 3.5687248695007963`*^9, 3.5687248996839333`*^9, 
   3.568725967569313*^9, 3.570208089742485*^9, 3.570208141733447*^9, 
   3.570208174741599*^9, 3.57025114705825*^9, {3.570251276553115*^9, 
   3.5702513222978992`*^9}, 3.570251466908907*^9, 3.5702516193604803`*^9, 
   3.585326585472746*^9, 3.585326645887884*^9, {3.58532671466545*^9, 
   3.585326742637467*^9}, 3.5854508650675592`*^9, 3.589518693238998*^9, 
   3.589518746156334*^9}],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"Evaluating CoulombH factors for dimension vector \"\>", 
   "\[InvisibleSpace]", 
   RowBox[{"{", 
    RowBox[{"1", ",", "1", ",", "1"}], "}"}]}],
  SequenceForm["Evaluating CoulombH factors for dimension vector ", {1, 1, 1}],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.568573698535006*^9, {3.568573746279728*^9, 3.568573752219625*^9}, {
   3.5685737900434837`*^9, 3.568573812169718*^9}, {3.568573916060369*^9, 
   3.568573920872272*^9}, 3.5685739871414013`*^9, {3.568651600456028*^9, 
   3.568651614444068*^9}, {3.568651686903111*^9, 3.5686517101462727`*^9}, 
   3.568651854715249*^9, 3.568652157513918*^9, 3.568652226118849*^9, 
   3.568652341575289*^9, {3.568653065543107*^9, 3.5686530821070766`*^9}, 
   3.568653303968132*^9, 3.568653387400717*^9, 3.568653512814348*^9, 
   3.568653757779953*^9, 3.568653969620936*^9, {3.5686546373749027`*^9, 
   3.5686546710511837`*^9}, 3.568654710870103*^9, {3.568654757228198*^9, 
   3.568654806868813*^9}, 3.5686549314044867`*^9, 3.568655026375749*^9, 
   3.568655082058743*^9, 3.568655234457717*^9, 3.568655286597501*^9, 
   3.5687190192434683`*^9, 3.568719107732772*^9, 3.568724379330194*^9, {
   3.568724504906703*^9, 3.568724530973007*^9}, 3.5687245780383987`*^9, {
   3.568724666094227*^9, 3.568724713689127*^9}, {3.568724812903277*^9, 
   3.56872483670605*^9}, 3.5687248695007963`*^9, 3.5687248996839333`*^9, 
   3.568725967569313*^9, 3.570208089742485*^9, 3.570208141733447*^9, 
   3.570208174741599*^9, 3.57025114705825*^9, {3.570251276553115*^9, 
   3.5702513222978992`*^9}, 3.570251466908907*^9, 3.5702516193604803`*^9, 
   3.585326585472746*^9, 3.585326645887884*^9, {3.58532671466545*^9, 
   3.585326742637467*^9}, 3.5854508650675592`*^9, 3.589518693238998*^9, 
   3.589518746159151*^9}],

Cell[BoxData["\<\"CoulombBranchFormula: Substituting CoulombH \
factors...\"\>"], "Print",
 CellChangeTimes->{
  3.568573698535006*^9, {3.568573746279728*^9, 3.568573752219625*^9}, {
   3.5685737900434837`*^9, 3.568573812169718*^9}, {3.568573916060369*^9, 
   3.568573920872272*^9}, 3.5685739871414013`*^9, {3.568651600456028*^9, 
   3.568651614444068*^9}, {3.568651686903111*^9, 3.5686517101462727`*^9}, 
   3.568651854715249*^9, 3.568652157513918*^9, 3.568652226118849*^9, 
   3.568652341575289*^9, {3.568653065543107*^9, 3.5686530821070766`*^9}, 
   3.568653303968132*^9, 3.568653387400717*^9, 3.568653512814348*^9, 
   3.568653757779953*^9, 3.568653969620936*^9, {3.5686546373749027`*^9, 
   3.5686546710511837`*^9}, 3.568654710870103*^9, {3.568654757228198*^9, 
   3.568654806868813*^9}, 3.5686549314044867`*^9, 3.568655026375749*^9, 
   3.568655082058743*^9, 3.568655234457717*^9, 3.568655286597501*^9, 
   3.5687190192434683`*^9, 3.568719107732772*^9, 3.568724379330194*^9, {
   3.568724504906703*^9, 3.568724530973007*^9}, 3.5687245780383987`*^9, {
   3.568724666094227*^9, 3.568724713689127*^9}, {3.568724812903277*^9, 
   3.56872483670605*^9}, 3.5687248695007963`*^9, 3.5687248996839333`*^9, 
   3.568725967569313*^9, 3.570208089742485*^9, 3.570208141733447*^9, 
   3.570208174741599*^9, 3.57025114705825*^9, {3.570251276553115*^9, 
   3.5702513222978992`*^9}, 3.570251466908907*^9, 3.5702516193604803`*^9, 
   3.585326585472746*^9, 3.585326645887884*^9, {3.58532671466545*^9, 
   3.585326742637467*^9}, 3.5854508650675592`*^9, 3.589518693238998*^9, 
   3.589518746650236*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"kk", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "kk"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"3", "-", "kk"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["y", 
          RowBox[{"-", "kk"}]]}], "+", 
        SuperscriptBox["y", "kk"]}], ")"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", "y"]}], "+", "y"}], ")"}], "3"]}]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"2", "-", "kk"}]], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["y", 
         RowBox[{"-", "kk"}]], "+", 
        SuperscriptBox["y", "kk"]}], ")"}]}], 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "y"]}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", 
          SuperscriptBox["y", "2"]]}], "+", 
        SuperscriptBox["y", "2"]}], ")"}]}]], "+", 
    RowBox[{
     FractionBox["1", "16"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}]]}], ")"}]}], "+", 
    RowBox[{"OmS", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "y", ",", "t"}], 
     "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["y", "2"]}], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
      "\[Rule]", 
      RowBox[{
       FractionBox["1", "16"], " ", "y", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"-", "1"}], ")"}], "kk"]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
         FractionBox["2", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
          RowBox[{"1", "+", 
           SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
     RowBox[{
      RowBox[{"CoulombH", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], 
       "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"kk", " ", "y", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
           SuperscriptBox["y", "2"]}]}], ")"}]}], 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}]}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.5686546710953503`*^9, 3.568654710936853*^9, {3.568654757268724*^9, 
   3.56865480693929*^9}, 3.5686549319003963`*^9, 3.568655030775874*^9, 
   3.568655140608838*^9, 3.5686552385303507`*^9, 3.568655365676296*^9, 
   3.568719019513433*^9, 3.568719107806036*^9, 3.5687243793683*^9, {
   3.568724504931139*^9, 3.568724531002632*^9}, 3.56872457806885*^9, {
   3.568724666097653*^9, 3.568724713808898*^9}, {3.568724812907177*^9, 
   3.5687248367079144`*^9}, 3.568724869506373*^9, 3.5687248997526283`*^9, 
   3.568725967628731*^9, 3.570208089922016*^9, 3.570208141769211*^9, 
   3.5702081752707*^9, 3.570251147168517*^9, {3.570251276603825*^9, 
   3.570251322373487*^9}, 3.5702514669546337`*^9, 3.570251619823909*^9, 
   3.585326585539003*^9, 3.585326646386178*^9, {3.5853267192535887`*^9, 
   3.585326745872294*^9}, 3.5854508651946907`*^9, 3.5895186933144913`*^9, 
   3.589518746654357*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CoulombHRuleAny", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{"CoulombHRule", ",", 
    RowBox[{"kk", "\[Element]", "Integers"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.567149686774007*^9, 3.567149719796566*^9}, {
   3.567149923122407*^9, 3.5671499335369053`*^9}, {3.5671564045662394`*^9, 
   3.5671564067714767`*^9}, 3.56716358442279*^9, {3.567164042718727*^9, 
   3.567164046919486*^9}, 3.567164129654554*^9, {3.5671643699354773`*^9, 
   3.567164370694747*^9}, {3.568654817394359*^9, 3.568654817940278*^9}, 
   3.5686549636896257`*^9, 3.568655246909482*^9, {3.570251392286584*^9, 
   3.570251402315803*^9}, 3.5702516322097273`*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"CoulombH", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
    "\[Rule]", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox["y", "2"]}], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]]}]}], ",", 
   RowBox[{
    RowBox[{"CoulombH", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     FractionBox["1", "16"], " ", "y", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"-", "1"}], ")"}], "kk"]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "y"}], ")"}], "2"]]}], "-", 
       FractionBox["2", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", "y"}], ")"}], "2"]], "+", 
       FractionBox[
        RowBox[{"2", " ", 
         SuperscriptBox["\[ImaginaryI]", "kk"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}]}], 
        RowBox[{"1", "+", 
         SuperscriptBox["y", "2"]}]]}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"CoulombH", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0"}], "}"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "y_"}], "]"}],
     "\[Rule]", 
    FractionBox[
     RowBox[{"kk", " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "kk"], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", "y"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"-", "1"}], ")"}], "kk"]}], ")"}], " ", 
         SuperscriptBox["y", "2"]}]}], ")"}]}], 
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["y", "2"]}], ")"}], "2"]}]]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.57025139619652*^9, 3.570251403769123*^9}, 
   3.570251632955123*^9, 3.5853265902336073`*^9, 3.585326648566712*^9, 
   3.585326720529189*^9, 3.585326750848188*^9, 3.585450871019208*^9, 
   3.589518697186714*^9, 3.589518747590961*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Series", "[", 
   RowBox[{
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"DropFugacity", "[", "QPoinca", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "0", ",", "50"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.5671499556010303`*^9, 3.567149994188548*^9}, {
   3.5671500477579603`*^9, 3.567150048116626*^9}, {3.567150101767104*^9, 
   3.5671501076938553`*^9}, {3.567163328346925*^9, 3.5671633286029243`*^9}, {
   3.567164304401026*^9, 3.567164334856769*^9}, 3.5671918843759527`*^9, {
   3.567192037387673*^9, 3.567192037467291*^9}, {3.5671922032062798`*^9, 
   3.5671922227576027`*^9}, {3.568573768206373*^9, 3.568573774660915*^9}, {
   3.568574002055869*^9, 3.568574003805999*^9}, {3.568651747315214*^9, 
   3.5686517519608107`*^9}, {3.5686524168010397`*^9, 3.5686524170887947`*^9}, 
   3.568655164934266*^9, {3.568655442143025*^9, 3.56865544222549*^9}, {
   3.568655523254901*^9, 3.568655523307557*^9}, {3.570208192691997*^9, 
   3.57020819477155*^9}, {3.585450876390366*^9, 3.5854508797904367`*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`y, 0, {
      CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t]}, 0, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`y, 0, {
      CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t]}, 0, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`y, 0, {
      CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t]}, 0, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`y, 0, {
      CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t]}, 0, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}]}], 
      ")"}], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, 0, 51, 1],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`y, 0, {1 + CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t]}, 0, 
     51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "y"]}], "+", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}], "-", "y",
      "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, -1, 51, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`y, 0, {-1, 
      CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t], -1}, -1, 51, 1],
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["y", "2"]], "+", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       RowBox[{"OmS", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}]}], 
      ")"}], "+", 
     SuperscriptBox["y", "2"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, -2, 51, 1],
      Editable->False]}],
    SeriesData[
    CoulombHiggs`y, 0, {
     1, 0, 2 + CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t], 0, 1}, -2, 51, 1],
    
    Editable->False], ",", 
   InterpretationBox[
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", 
       SuperscriptBox["y", "3"]]}], "-", 
     FractionBox["2", "y"], "+", 
     RowBox[{"OmS", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "2"}], "}"}], ",", "t"}], "]"}], "-", 
     RowBox[{"2", " ", "y"}], "-", 
     SuperscriptBox["y", "3"], "+", 
     InterpretationBox[
      SuperscriptBox[
       RowBox[{"O", "[", "y", "]"}], "51"],
      SeriesData[CoulombHiggs`y, 0, {}, -3, 51, 1],
      Editable->False]}],
    SeriesData[CoulombHiggs`y, 0, {-1, 0, -2, 
      CoulombHiggs`OmS[{1, 1, 2}, CoulombHiggs`t], -2, 0, -1}, -3, 51, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{
  3.568654723153307*^9, 3.56865478769123*^9, 3.568654938243637*^9, 
   3.568655042255047*^9, 3.568655184050074*^9, 3.56865525025478*^9, {
   3.5686554369780397`*^9, 3.568655443532164*^9}, 3.5686555236690893`*^9, {
   3.5687248748920813`*^9, 3.5687249011956043`*^9}, 3.570208150960698*^9, {
   3.5702081816707563`*^9, 3.570208195086605*^9}, 3.570251642673752*^9, 
   3.585326593964415*^9, 3.5853266499730263`*^9, {3.585326722146687*^9, 
   3.585326752050148*^9}, 3.5854508829683437`*^9, 3.589518699721615*^9, 
   3.589518748641946*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"DropFugacity", "[", "QPoinca", "]"}], "/.", 
         RowBox[{
          RowBox[{"OmS", "[", 
           RowBox[{"gam_", ",", "t_"}], "]"}], "\[RuleDelayed]", 
          RowBox[{"OmS", "[", "gam", "]"}]}]}], ")"}], "-", 
       RowBox[{"OmR", "[", "Nvec", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"y", ",", "0", ",", "30"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"kk", ",", "1", ",", "8"}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{
  3.567148533047392*^9, {3.567149448757525*^9, 3.567149449093049*^9}, {
   3.567149945297329*^9, 3.5671499488460703`*^9}, {3.567156243120302*^9, 
   3.5671562432397537`*^9}, {3.5671904954858217`*^9, 3.567190495972773*^9}, {
   3.56719063531912*^9, 3.567190642215526*^9}, {3.567191890167862*^9, 
   3.567191890324526*^9}, {3.567701365214698*^9, 3.5677013656210337`*^9}, {
   3.568651754713307*^9, 3.568651755028638*^9}, {3.568653425557316*^9, 
   3.568653454613285*^9}, {3.5686540431833353`*^9, 3.568654043525689*^9}, {
   3.568654109215294*^9, 3.5686541451247*^9}, 3.568654731858499*^9, {
   3.568655192247843*^9, 3.568655193550044*^9}, 3.5702081541360407`*^9, {
   3.5702081994823713`*^9, 3.5702082081878023`*^9}, {3.585450887772771*^9, 
   3.585450890750393*^9}, {3.589518709575533*^9, 3.589518724734315*^9}}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False], ",", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "y", "]"}], "31"],
    SeriesData[CoulombHiggs`y, 0, {}, 31, 31, 1],
    Editable->False]}], "}"}]], "Output",
 CellChangeTimes->{{3.567701234375537*^9, 3.567701244510601*^9}, {
   3.567701361616227*^9, 3.56770136614186*^9}, 3.5677016379987907`*^9, 
   3.5685736169321537`*^9, {3.568573647115432*^9, 3.56857367523252*^9}, 
   3.568573707574833*^9, 3.568573762907729*^9, 3.568574008146071*^9, {
   3.568651738941785*^9, 3.568651755396154*^9}, 3.568651886656663*^9, 
   3.5686533182320833`*^9, {3.568653426501811*^9, 3.568653455541366*^9}, 
   3.568653530000188*^9, {3.568654035996994*^9, 3.568654043948587*^9}, {
   3.568654097428286*^9, 3.568654145618833*^9}, {3.568654728282696*^9, 
   3.568654732309696*^9}, 3.568654788907318*^9, 3.568654939493565*^9, 
   3.568655044928973*^9, {3.568655186382039*^9, 3.568655193937366*^9}, 
   3.5686552516703053`*^9, {3.568724875742038*^9, 3.568724902163249*^9}, 
   3.57020815428332*^9, {3.570208184494854*^9, 3.570208208515641*^9}, 
   3.5702516435048037`*^9, 3.5853265987382708`*^9, {3.585326631201284*^9, 
   3.585326651559792*^9}, {3.585326725331895*^9, 3.585326755285344*^9}, 
   3.585450891153448*^9, {3.5895187028970327`*^9, 3.589518749672832*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{740, 607},
WindowMargins->{{Automatic, 187}, {Automatic, 14}},
FrontEndVersion->"9.0 for Mac OS X x86 (32-bit, 64-bit Kernel) (January 25, \
2013)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 213, 3, 77, "Title"],
Cell[795, 27, 174, 4, 26, "Text"],
Cell[CellGroupData[{
Cell[994, 35, 446, 9, 45, "Input"],
Cell[1443, 46, 393, 5, 38, "Print"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1873, 56, 189, 2, 68, "Section"],
Cell[2065, 60, 443, 8, 41, "Text"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2545, 73, 184, 2, 62, "Section"],
Cell[CellGroupData[{
Cell[2754, 79, 4995, 142, 201, "Input"],
Cell[7752, 223, 1361, 22, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[9162, 251, 184, 2, 62, "Section"],
Cell[CellGroupData[{
Cell[9371, 257, 8692, 265, 343, "Input"],
Cell[18066, 524, 717, 13, 62, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18832, 543, 237, 3, 62, "Section"],
Cell[CellGroupData[{
Cell[19094, 550, 22208, 656, 941, "Input"],
Cell[41305, 1208, 262, 6, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[41616, 1220, 334, 4, 62, "Section"],
Cell[CellGroupData[{
Cell[41975, 1228, 59473, 1749, 2325, "Input"],
Cell[101451, 2979, 215, 5, 28, "Output"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[101715, 2990, 285, 3, 62, "Section"],
Cell[102003, 2995, 19890, 582, 862, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[121930, 3582, 124, 2, 68, "Section"],
Cell[122057, 3586, 102228, 2978, 4674, "Input"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224322, 6569, 119, 1, 68, "Section"],
Cell[224444, 6572, 1428, 36, 146, "Input"],
Cell[CellGroupData[{
Cell[225897, 6612, 705, 12, 28, "Input"],
Cell[CellGroupData[{
Cell[226627, 6628, 1599, 23, 22, "Print"],
Cell[228229, 6653, 1800, 29, 22, "Print"],
Cell[230032, 6684, 1801, 29, 22, "Print"],
Cell[231836, 6715, 1801, 29, 22, "Print"],
Cell[233640, 6746, 1586, 23, 22, "Print"]
}, Open  ]],
Cell[235241, 6772, 7605, 228, 305, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[242883, 7005, 662, 11, 29, "Input"],
Cell[243548, 7018, 3696, 114, 185, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[247281, 7137, 1169, 21, 29, "Input"],
Cell[248453, 7160, 4904, 144, 135, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[253394, 7309, 1470, 30, 61, "Input"],
Cell[254867, 7341, 2432, 57, 67, "Output"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

